Noise limits on two-photon interferometric sensing

When a photon interferes with itself while traversing a Mach-Zehnder inteferometer, the output port where it emerges is influenced by the phase difference between the interferometer arms. This allows for highly precise estimation of the path length difference (delay) but is extremely sensitive to phase noise. By contrast, a delay between the arms of the two-photon Hong-Ou-Mandel interferometer directly affects the relative indistinguishability of the photon pair, affecting the rate of recorded coincidences. This likewise allows for delay estimation; notably less precise but with the advantage of being less sensitive to perturbations of the photons' phase. Focusing on two-photon input states, we here investigate to what degree of noise Mach-Zehnder interferometry retains its edge over Hong-Ou-Mandel interferometry. We also explore the competing benefits of different two-photon inputs for a Mach-Zehnder interferometer, and under what parameter regimes each input performs best.

==> anc/equations_full.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    750911,      18716]
NotebookOptionsPosition[    725146,      18314]
NotebookOutlinePosition[    725519,      18330]
CellTagsIndexPosition[    725476,      18327]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
All functions take as input the four variables:
\[Delta] - the delay
\[Alpha] - the visibility
\[Sigma] - the spectral width
\[Omega]p - the pump frequency

The fixed shift probabilities take additional variables for the shifts. For \
mode-correlated noise, these are the two variables:
\[Epsilon] - the frequency-dependent shift
\[Theta] - the frequency-independent shift

For mode-uncorrelated noise, there are four shift variables:
\[Epsilon]1 - the frequency-dependent shift for the c mode
\[Epsilon]2- the frequency-dependent shift for the d mode
\[Theta]1 - the frequency-independent shift for the c mode
\[Theta]2 - the frequency-independent shift for the d mode

The noisy probabilities and Fisher information instead take the additional \
variables:
\[Eta]\[Epsilon] - the degree of frequency-dependent noise
\[Eta]\[Theta] - the degree of frequency-independent noise

Variables are generally included in function even if the specific expression \
had no dependence on certain variables (such as HOM having no \[Omega]p \
dependence, or the lack of visibility dependence in certain configurations)

P1, P2, Pc are the probabilities for detection at detector 1, detector 2, or \
a coincidence at both detectors respectively
F is the Fisher information\
\>", "Text",
 CellChangeTimes->{{3.819974654177961*^9, 3.8199748490139165`*^9}, {
   3.8199749466041613`*^9, 3.8199749693185186`*^9}, 3.8242886100797167`*^9, {
   3.838290562709505*^9, 3.8382906978917985`*^9}, {3.8382913559073043`*^9, 
   3.8382913591406517`*^9}, {3.8382916542688355`*^9, 
   3.8382916720680714`*^9}, {3.8382921869241176`*^9, 3.838292356900429*^9}, 
   3.8388941179855404`*^9},ExpressionUUID->"f9f63b1b-c4cc-4472-a491-\
fff2a8e772e3"],

Cell[CellGroupData[{

Cell["HOM", "Title",
 CellChangeTimes->{{3.8281699889531384`*^9, 
  3.828169997505538*^9}},ExpressionUUID->"7d9d4d5f-3f7d-4591-ad96-\
8a3036ac2301"],

Cell[CellGroupData[{

Cell["Frequency-entangled photons", "Section",
 CellChangeTimes->{{3.82817001398536*^9, 3.8281700235050163`*^9}, {
  3.828170062480299*^9, 
  3.8281700738986683`*^9}},ExpressionUUID->"c0ceb82c-7d4f-4b7b-9fda-\
ae995aa12c12"],

Cell[CellGroupData[{

Cell["Fixed shift", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 3.838291346168107*^9}, {
  3.838291459263938*^9, 
  3.838291460975996*^9}},ExpressionUUID->"a991141b-c155-46f6-b668-\
617522b314e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P1HOM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2HOM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PcHOM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
  3.809767400074767*^9, 3.8097674020807085`*^9}, {3.810024073959024*^9, 
  3.8100240847187138`*^9}, {3.810024156489526*^9, 3.8100241797400126`*^9}, {
  3.810024250830612*^9, 3.8100242511576033`*^9}, {3.812112430868929*^9, 
  3.8121124308709297`*^9}, {3.8382916203942065`*^9, 
  3.8382916317630663`*^9}},ExpressionUUID->"8df5466e-163a-4d8d-8029-\
4002645c16c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 
  3.838291346168107*^9}},ExpressionUUID->"efbc7d75-6cea-4f3c-91e2-\
552b278040b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P1HOM\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2HOM\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PcHOM\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
  3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
  3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
  3.819974466780224*^9, 3.819974472383642*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6448c7cb-b981-4a9a-b3ad-75b8272f130f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FHOM\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    SuperscriptBox["\[Delta]", "2"], " ", 
    SuperscriptBox["\[Sigma]", "4"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.8100250087138696`*^9, 3.810025018321051*^9}, 
   3.819974475163867*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"e9d38829-5fcb-4c53-8791-a0013a7404d3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frequency-independent photons", "Section",
 CellChangeTimes->{{3.82817001398536*^9, 3.8281700235050163`*^9}, {
  3.82817007587434*^9, 3.828170079473549*^9}, {3.8281701462805076`*^9, 
  3.8281701482492204`*^9}},ExpressionUUID->"34df156f-60fb-4c84-bf88-\
f8aa2d81c0e3"],

Cell[CellGroupData[{

Cell["Fixed shift", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 3.838291346168107*^9}, {
  3.838291459263938*^9, 
  3.838291460975996*^9}},ExpressionUUID->"4519b940-8f2c-461d-82c7-\
2a4a6c16355d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1HOMind", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"]}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100365566672015`*^9, 3.8100365719986715`*^9}, 
   3.810036622448909*^9, {3.810301176853311*^9, 3.810301202137002*^9}, 
   3.8103659140478177`*^9, {3.810366057711687*^9, 3.8103660580946803`*^9}, {
   3.8110628780861864`*^9, 3.811062962880685*^9}, {3.8115836276641006`*^9, 
   3.8115836511803675`*^9}, {3.8115840468552256`*^9, 3.811584056448928*^9}, {
   3.812107578658244*^9, 3.8121075814561577`*^9}, {3.8121079164279156`*^9, 
   3.8121079234041343`*^9}, 
   3.838291636506418*^9},ExpressionUUID->"878cabab-4bf9-4581-b8dc-\
04bc79342f62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2HOMind", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"]}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366480627747`*^9, 3.8100366512163086`*^9}, {
   3.8103011933042393`*^9, 3.810301203456964*^9}, 3.8103659159837937`*^9, {
   3.810366059296587*^9, 3.8103660595825787`*^9}, {3.811062918862398*^9, 
   3.8110629190843816`*^9}, {3.811062990273161*^9, 3.81106299600462*^9}, {
   3.811583634802879*^9, 3.8115836492724266`*^9}, {3.811584062489751*^9, 
   3.8115840642808084`*^9}, {3.8121075836950893`*^9, 3.812107591895836*^9}, 
   3.8121083200977135`*^9, 3.8121084626819844`*^9, 
   3.838291638034258*^9},ExpressionUUID->"c2613f2f-1eef-46de-88ce-\
4787c63c2e6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PcHOMind", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"]}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366806133394`*^9, 3.81003668566311*^9}, {
   3.8103012161366167`*^9, 3.810301218109689*^9}, 3.8103659177597427`*^9, {
   3.8103660606795373`*^9, 3.8103660609655294`*^9}, {3.8110629216293087`*^9, 
   3.811062921868301*^9}, {3.811063005824337*^9, 3.8110630318212314`*^9}, {
   3.811583638453767*^9, 3.8115836425916452`*^9}, {3.8115840716725874`*^9, 
   3.811584077337401*^9}, {3.8121075907858706`*^9, 3.812107592944805*^9}, 
   3.812108322458119*^9, 3.8121085116523237`*^9, 
   3.838291639684963*^9},ExpressionUUID->"f14f3486-f8a6-4c31-9202-\
98b1d8e5484b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 
  3.838291346168107*^9}},ExpressionUUID->"457b3167-b53d-4a19-bc32-\
4e4ba1b9ffcc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P1HOMind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2HOMind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PcHOMind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
  3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
  3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
  3.8121917748775415`*^9, 3.812191795550496*^9}, {3.8199745808028164`*^9, 
  3.8199745863919535`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"a36da86a-1bec-4985-b505-830c5fda1917"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FHOMind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    SuperscriptBox["\[Delta]", "2"], " ", 
    SuperscriptBox["\[Sigma]", "4"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.8100250087138696`*^9, 3.810025018321051*^9}, {
   3.812191884205868*^9, 3.8121918875747643`*^9}, 3.8199745888870707`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"a94597f8-2c8d-4148-b042-59283a6f5019"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MZ1", "Title",
 CellChangeTimes->{{3.8281699889531384`*^9, 3.828169997505538*^9}, {
  3.8281703269769745`*^9, 
  3.8281703285857863`*^9}},ExpressionUUID->"bb603ee8-1975-4dae-aea4-\
b25474a5b261"],

Cell[CellGroupData[{

Cell["Fixed shift", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 3.838291346168107*^9}, {
  3.838291459263938*^9, 
  3.838291460975996*^9}},ExpressionUUID->"7d8d21bf-d29f-4e09-a208-\
46e151bae969"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1sing", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "\[Omega]p"}], 
         "2"]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
  3.809767400074767*^9, 3.8097674020807085`*^9}, {3.838291715530572*^9, 
  3.8382917167369337`*^9}},ExpressionUUID->"1c7b1c09-7b49-459b-a47e-\
16e42a84c0e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2sing", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "\[Omega]p"}], 
         "2"]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8097673794884014`*^9, 3.809767393804191*^9}, {
  3.838291719017501*^9, 
  3.838291720025179*^9}},ExpressionUUID->"bc3b4170-e222-47b6-8b41-\
8c5ebacbe9f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 
  3.838291346168107*^9}},ExpressionUUID->"ec9ef996-d135-4146-8cbc-\
7b8ff3ac0314"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1sing\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Eta]\[Theta]", "2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
   3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
   3.8097684682208014`*^9}, {3.8175652756797447`*^9, 3.8175652760247364`*^9}, 
   3.819974479241273*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"8f4be8a5-487f-4494-8e21-933782eed536"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2sing\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8097673794884014`*^9, 3.809767393804191*^9}, {
   3.809768528586404*^9, 3.8097685375746894`*^9}, 3.819974481904134*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"b52e947e-0866-4607-8c1c-548bfeb7cb77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fsing\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Delta]", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
      RowBox[{"\[Omega]p", " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}], "2"], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Delta]", "2"], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Eta]\[Theta]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"4", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "-", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}], "2"]}], 
     ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.8091625205926104`*^9, 3.809162525191478*^9}, {
   3.809768824863117*^9, 3.8097688444946*^9}, 3.819974485344911*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"123b6bba-df8c-4c5b-b43a-ae19373c6ba8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MZ2s", "Title",
 CellChangeTimes->{{3.8281699889531384`*^9, 3.828169997505538*^9}, {
   3.8281703269769745`*^9, 3.8281703285857863`*^9}, {3.828170399248765*^9, 
   3.828170425704975*^9}, 
   3.828170517104926*^9},ExpressionUUID->"02e16953-0880-4a84-bcdb-\
02cfadc2ea17"],

Cell[CellGroupData[{

Cell["Mode-correlated noise", "Chapter",
 CellChangeTimes->{{3.819445470685198*^9, 3.81944547994233*^9}, {
  3.823727625805189*^9, 3.8237276287169743`*^9}, {3.828170071672557*^9, 
  3.8281700722729053`*^9}},ExpressionUUID->"47ebb36e-82ae-4def-a4a9-\
d1384fb9b39c"],

Cell[CellGroupData[{

Cell["Frequency-entangled photons", "Section",
 CellChangeTimes->{{3.82817001398536*^9, 3.8281700235050163`*^9}, {
  3.828170062480299*^9, 
  3.8281700738986683`*^9}},ExpressionUUID->"a4c39409-26f1-4be7-87d2-\
f6b47db810d6"],

Cell[CellGroupData[{

Cell["Fixed shift", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 3.838291346168107*^9}, {
  3.838291459263938*^9, 
  3.838291460975996*^9}},ExpressionUUID->"63f8aba7-a1b6-4e87-827b-\
c2f7f7a57d69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1s", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"2", " ", "\[Theta]"}], "-", 
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], "+", 
       RowBox[{"\[Epsilon]", " ", "\[Omega]p"}]}], "]"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100365566672015`*^9, 3.8100365719986715`*^9}, 
   3.810036622448909*^9, {3.810301176853311*^9, 3.810301202137002*^9}, 
   3.8103659140478177`*^9, {3.810366057711687*^9, 3.8103660580946803`*^9}, 
   3.8127914992679467`*^9, {3.8382918690102634`*^9, 
   3.8382918712168665`*^9}},ExpressionUUID->"a5d58d21-d255-4460-b113-\
9787c22c4e8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2s", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"2", " ", "\[Theta]"}], "-", 
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], "+", 
       RowBox[{"\[Epsilon]", " ", "\[Omega]p"}]}], "]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366480627747`*^9, 3.8100366512163086`*^9}, {
   3.8103011933042393`*^9, 3.810301203456964*^9}, 3.8103659159837937`*^9, {
   3.810366059296587*^9, 3.8103660595825787`*^9}, 3.812791547552396*^9, 
   3.83829187429207*^9},ExpressionUUID->"21360e75-d783-48f1-a8d2-\
dbd47a2340fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcs", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]], "-", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"2", " ", "\[Theta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
        "\[Omega]p"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366806133394`*^9, 3.81003668566311*^9}, {
   3.8103012161366167`*^9, 3.810301218109689*^9}, 3.8103659177597427`*^9, {
   3.8103660606795373`*^9, 3.8103660609655294`*^9}, 3.8127915633129077`*^9, 
   3.8382918756026697`*^9},ExpressionUUID->"eb663879-c8bf-47e7-ab1b-\
e0a485f0515d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 
  3.838291346168107*^9}},ExpressionUUID->"428a6e4f-4cae-422d-90c1-\
120c4a3dcba9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1s\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
   3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
   3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
   3.8102895543644505`*^9, 3.8102896024470034`*^9}, 3.8102922170694504`*^9, {
   3.8103708169849668`*^9, 3.8103708319985404`*^9}, 3.8103709598560705`*^9, 
   3.819974488691569*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"f2ca6adf-8150-47ef-ba3f-29b68b243148"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2s\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8102895846148405`*^9, 3.810289608063878*^9}, 
   3.810292222685914*^9, {3.8103708185369225`*^9, 3.8103708339984827`*^9}, 
   3.810370988527149*^9, 3.8199744922743444`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"4cd3e7c6-d343-4724-a270-69e6ca0d670d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcs\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.810289587646738*^9, 3.810289609495837*^9}, 
   3.810292226015808*^9, {3.810370826888682*^9, 3.8103708358874283`*^9}, 
   3.810370995891942*^9, 3.819974494514409*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"7518a175-fda6-4d75-836d-5213b4482acb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", "\[Omega]p", 
        " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}], "2"], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}]], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", "\[Omega]p", 
        " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]]}], ")"}], "2"], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]]}], ")"}]}]], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", "\[Omega]p", 
        " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]]}], ")"}], "2"], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.8097677399944844`*^9, 3.809767746921271*^9}, {
   3.8100245907601786`*^9, 3.810024604139574*^9}, {3.8102893238958683`*^9, 
   3.8102893373248987`*^9}, {3.8102927206847467`*^9, 3.810292734641909*^9}, {
   3.8103712384440613`*^9, 3.8103712612358847`*^9}, 3.8199744980972476`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"6ec68a20-baaa-4cab-889c-fd1ee592c243"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frequency-independent photons", "Section",
 CellChangeTimes->{{3.82817001398536*^9, 3.8281700235050163`*^9}, {
  3.82817007587434*^9, 3.828170079473549*^9}, {3.8281701462805076`*^9, 
  3.8281701482492204`*^9}},ExpressionUUID->"3c2b5e19-2478-412d-b7e9-\
bb34ffc28397"],

Cell[CellGroupData[{

Cell["Fixed shift", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 3.838291346168107*^9}, {
  3.838291459263938*^9, 
  3.838291460975996*^9}},ExpressionUUID->"69c6c590-9929-4822-b4b8-\
c38c932db8b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1sind", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", "\[Epsilon]_", ",", 
    "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Delta]", "2"], "+", 
        SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          SuperscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Delta]", " ", "\[Epsilon]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
          "\[Omega]p"}]}], "]"}]}]}], ")"}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.8100365566672015`*^9, 3.8100365719986715`*^9}, 
   3.810036622448909*^9, {3.810301176853311*^9, 3.810301202137002*^9}, 
   3.8103659140478177`*^9, {3.810366057711687*^9, 3.8103660580946803`*^9}, {
   3.8110628780861864`*^9, 3.811062962880685*^9}, {3.8115836276641006`*^9, 
   3.8115836511803675`*^9}, {3.8115840468552256`*^9, 3.811584056448928*^9}, {
   3.812107578658244*^9, 3.8121075814561577`*^9}, {3.8121077145360727`*^9, 
   3.8121077183189697`*^9}, {3.8121926976204643`*^9, 3.8121927130489144`*^9}, 
   3.812192801448518*^9},
 CellLabel->
  "In[198]:=",ExpressionUUID->"f15f07ce-faf6-4fcb-bbfc-6bf3c1af4284"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2sind", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", "\[Epsilon]_", ",", 
    "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Delta]", "2"], "+", 
        SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          SuperscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Delta]", " ", "\[Epsilon]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
          "\[Omega]p"}]}], "]"}]}]}], ")"}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.8100366480627747`*^9, 3.8100366512163086`*^9}, {
   3.8103011933042393`*^9, 3.810301203456964*^9}, 3.8103659159837937`*^9, {
   3.810366059296587*^9, 3.8103660595825787`*^9}, {3.811062918862398*^9, 
   3.8110629190843816`*^9}, {3.811062990273161*^9, 3.81106299600462*^9}, {
   3.811583634802879*^9, 3.8115836492724266`*^9}, {3.811584062489751*^9, 
   3.8115840642808084`*^9}, {3.8121075836950893`*^9, 3.812107591895836*^9}, 
   3.812107720695896*^9, {3.812192703550207*^9, 3.812192708546055*^9}, 
   3.812192802800476*^9},
 CellLabel->
  "In[199]:=",ExpressionUUID->"75fb3d99-5c39-4153-bdab-0ac7dc005d49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcsind", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", "\[Epsilon]_", ",", 
    "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Delta]", "2"], "+", 
        SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          SuperscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]", " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366806133394`*^9, 3.81003668566311*^9}, {
   3.8103012161366167`*^9, 3.810301218109689*^9}, 3.8103659177597427`*^9, {
   3.8103660606795373`*^9, 3.8103660609655294`*^9}, {3.8110629216293087`*^9, 
   3.811062921868301*^9}, {3.811063005824337*^9, 3.8110630318212314`*^9}, {
   3.811583638453767*^9, 3.8115836425916452`*^9}, {3.8115840716725874`*^9, 
   3.811584077337401*^9}, {3.8121075907858706`*^9, 3.812107592944805*^9}, 
   3.812107723134821*^9, {3.812192667230772*^9, 3.8121926877507677`*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"8eecadc0-a5e1-435f-9f1e-38bb6c6e3046"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 
  3.838291346168107*^9}},ExpressionUUID->"070b4b32-61a5-4049-80eb-\
76842cd56070"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1sind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
   3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
   3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
   3.8121917748775415`*^9, 3.812191795550496*^9}, {3.812193326203989*^9, 
   3.8121933602529545`*^9}, 3.8121935674615326`*^9, 3.8199745928068914`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"511f3c86-2b36-4f23-bfa2-bd6764107567"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2sind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]], "Input",
 CellChangeTimes->{{3.8121933484529753`*^9, 3.812193364726817*^9}, 
   3.8121935728233676`*^9, 3.8199745960942955`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"e5ccc3ab-6631-4793-b55e-9b4f85ede922"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcsind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.812193345620391*^9, 3.8121933666297584`*^9}, 
   3.8121935768258457`*^9, 3.8199746001529236`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"ebf4f3e4-2a6f-4022-a7f1-ba9ffdbf2c7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fsind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]]}], ")"}], "2"], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}]}], 
        RowBox[{"2", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Omega]p", "2"]}]}], 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
            " ", 
            SuperscriptBox["\[Sigma]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Sigma]", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], 
             ")"}]}]}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Omega]p", "2"]}]}], 
              RowBox[{"2", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Sigma]", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                  RowBox[{"2", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
               " ", 
               SuperscriptBox["\[Sigma]", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]]}], 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Sigma]", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", "\[Delta]", 
               " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Sigma]", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], 
              RowBox[{"2", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", "\[Delta]", 
              " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
               "\[Delta]", " ", 
               SuperscriptBox["\[Sigma]", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                  SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                SuperscriptBox["\[Sigma]", "4"]}]}]], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]]}], ")"}]}]}]}], ")"}], 
       "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}]}], 
        RowBox[{"2", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Omega]p", "2"]}]}], 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
            " ", 
            SuperscriptBox["\[Sigma]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Sigma]", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], 
             ")"}]}]}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Omega]p", "2"]}]}], 
              RowBox[{"2", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Sigma]", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                  RowBox[{"2", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
               " ", 
               SuperscriptBox["\[Sigma]", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]]}], 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Sigma]", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", "\[Delta]", 
               " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Sigma]", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], 
              RowBox[{"2", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", "\[Delta]", 
              " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
               "\[Delta]", " ", 
               SuperscriptBox["\[Sigma]", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                  SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                SuperscriptBox["\[Sigma]", "4"]}]}]], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]]}], ")"}]}]}]}], ")"}], 
       "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8100250087138696`*^9, 3.810025018321051*^9}, {
   3.812191884205868*^9, 3.8121918875747643`*^9}, 3.812193741094527*^9, {
   3.812193837317887*^9, 3.812193857182866*^9}, 3.8199746034399147`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"8865ef67-b20a-47bd-bd1f-1ea322e218e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mode-uncorrelated noise", "Chapter",
 CellChangeTimes->{{3.819445470685198*^9, 3.81944547994233*^9}, {
  3.823727625805189*^9, 3.8237276287169743`*^9}, {3.828170071672557*^9, 
  3.8281700722729053`*^9}, {3.8281701597046366`*^9, 
  3.828170159808378*^9}},ExpressionUUID->"1e6a6cef-4f62-4daf-9f51-\
a47e9e2e802c"],

Cell[CellGroupData[{

Cell["Frequency-entangled photons", "Section",
 CellChangeTimes->{{3.82817001398536*^9, 3.8281700235050163`*^9}, {
  3.828170062480299*^9, 
  3.8281700738986683`*^9}},ExpressionUUID->"a928fe5b-e669-4c9e-a608-\
a5c37ad85e24"],

Cell[CellGroupData[{

Cell["Fixed shift", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 3.838291346168107*^9}, {
  3.838291459263938*^9, 
  3.838291460975996*^9}},ExpressionUUID->"17411b84-b383-44f4-b0ad-\
5e73faa02445"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1s\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
       RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
       SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"4", " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"4", " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Epsilon]1"}], "+", "\[Epsilon]2"}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Epsilon]1"}], "+", "\[Epsilon]2"}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100365566672015`*^9, 3.8100365719986715`*^9}, 
   3.810036622448909*^9, {3.810301176853311*^9, 3.810301202137002*^9}, 
   3.8103659140478177`*^9, {3.810366057711687*^9, 3.8103660580946803`*^9}, {
   3.8110628780861864`*^9, 3.811062962880685*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"3763fa8b-306c-4fcc-86a0-e61c55ea50d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2s\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
       RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
       SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"4", " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"4", " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Epsilon]1"}], "+", "\[Epsilon]2"}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Epsilon]1"}], "+", "\[Epsilon]2"}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"4", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366480627747`*^9, 3.8100366512163086`*^9}, {
   3.8103011933042393`*^9, 3.810301203456964*^9}, 3.8103659159837937`*^9, {
   3.810366059296587*^9, 3.8103660595825787`*^9}, {3.811062918862398*^9, 
   3.8110629190843816`*^9}, {3.811062990273161*^9, 3.81106299600462*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"684caa89-8d91-4c18-a639-924e2fb35f46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcs\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "-", 
       RowBox[{"8", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
       RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
       SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"8", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"8", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], "2"]}], ")"}],
         " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"8", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "-", 
          RowBox[{"\[Delta]", " ", "\[Epsilon]1"}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          RowBox[{"\[Delta]", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Delta]", "-", "\[Epsilon]1"}], ")"}], "2"], "+", 
          RowBox[{"\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Delta]", "-", "\[Epsilon]1"}], ")"}], "2"], "+", 
          RowBox[{"\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366806133394`*^9, 3.81003668566311*^9}, {
   3.8103012161366167`*^9, 3.810301218109689*^9}, 3.8103659177597427`*^9, {
   3.8103660606795373`*^9, 3.8103660609655294`*^9}, {3.8110629216293087`*^9, 
   3.811062921868301*^9}, {3.811063005824337*^9, 3.8110630318212314`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"9b1860a0-79d0-4a7d-8105-31b1e382aa8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 
  3.838291346168107*^9}},ExpressionUUID->"16ce0f4f-d387-4fb7-81a9-\
76fd1e4b07f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1s\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "+", 
     RowBox[{"4", " ", "\[Alpha]"}]}]], "+", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"4", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", "+", 
        RowBox[{"4", " ", "\[Alpha]"}]}]], "-", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}], "4"]}]]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[Alpha]", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}]}], 
        RowBox[{"8", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
   3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
   3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
   3.8102895543644505`*^9, 3.8102896024470034`*^9}, 3.8102922170694504`*^9, {
   3.8103708169849668`*^9, 3.8103708319985404`*^9}, 3.8103709598560705`*^9, {
   3.8110671065606894`*^9, 3.8110671099465847`*^9}, {3.8110685989382944`*^9, 
   3.8110686276424227`*^9}, 3.8110689490370393`*^9, {3.812792365324089*^9, 
   3.812792379935637*^9}, 3.8236917733566113`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"753f5dd1-cce5-442a-b115-df5ca034d0fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2s\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", "+", 
     RowBox[{"4", " ", "\[Alpha]"}]}]], "+", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"4", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", "+", 
        RowBox[{"4", " ", "\[Alpha]"}]}]], "-", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}], "4"]}]]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[Alpha]", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}]}], 
        RowBox[{"8", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]}]], "Input",
 CellChangeTimes->{{3.8102895846148405`*^9, 3.810289608063878*^9}, 
   3.810292222685914*^9, {3.8103708185369225`*^9, 3.8103708339984827`*^9}, 
   3.810370988527149*^9, {3.811067112953492*^9, 3.8110671181853294`*^9}, {
   3.8110686324132776`*^9, 3.811068641570999*^9}, 3.811068993490685*^9, {
   3.8127923727208605`*^9, 3.812792378927668*^9}, 3.823691697603484*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"e805835a-b7e2-4cc8-a795-ad46dae67175"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcs\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "\[Alpha]"}]}]], "-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"4", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[Alpha]"}]}]], "+", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "-", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[Alpha]", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]}]], "Input",
 CellChangeTimes->{{3.810289587646738*^9, 3.810289609495837*^9}, 
   3.810292226015808*^9, {3.810370826888682*^9, 3.8103708358874283`*^9}, 
   3.810370995891942*^9, {3.8110671207412505`*^9, 3.811067130320953*^9}, {
   3.811068655443576*^9, 3.811068665632266*^9}, 3.8110690068462915`*^9, {
   3.812792374185824*^9, 3.8127923771357336`*^9}, 3.8236912184666414`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"424fd933-ad95-41fb-93d2-ef2ebf918677"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
            " ", 
            SuperscriptBox["\[Sigma]", "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Omega]p", "2"]}]}], 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
            " ", 
            SuperscriptBox["\[Sigma]", "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
         "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}], ")"}], "2"], 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "\[Alpha]"}]}]], "-", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"4", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[Alpha]"}]}]], "+", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
             " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Omega]p", "2"]}]}], 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
            " ", 
            SuperscriptBox["\[Sigma]", "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Omega]p", "2"]}], "4"]}]]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
         "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], ")"}], "2"], "/", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", "+", 
        RowBox[{"4", " ", "\[Alpha]"}]}]], "+", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}]], "-", 
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Omega]p", "2"]}], "4"]}]]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Alpha]", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}]}], 
           RowBox[{"8", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
             " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Omega]p", "2"]}]}], 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
            " ", 
            SuperscriptBox["\[Sigma]", "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Omega]p", "2"]}], "4"]}]]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Alpha]", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
         "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], ")"}], "2"], "/", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", "+", 
        RowBox[{"4", " ", "\[Alpha]"}]}]], "+", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[Alpha]"}]}]], "-", 
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Omega]p", "2"]}], "4"]}]]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Alpha]", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}]}], 
           RowBox[{"8", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8097677399944844`*^9, 3.809767746921271*^9}, {
   3.8100245907601786`*^9, 3.810024604139574*^9}, {3.8102893238958683`*^9, 
   3.8102893373248987`*^9}, {3.8102927206847467`*^9, 3.810292734641909*^9}, {
   3.8103712384440613`*^9, 3.8103712612358847`*^9}, {3.8110687910428514`*^9, 
   3.8110687913108435`*^9}, {3.8110690774111414`*^9, 
   3.8110691030308094`*^9}, {3.8128018137923098`*^9, 3.8128018433985944`*^9}, 
   3.823691889045328*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"ac1fef1e-2b0d-408f-84c6-167e4fb0ab01"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frequency-independent photons", "Section",
 CellChangeTimes->{{3.82817001398536*^9, 3.8281700235050163`*^9}, {
  3.82817007587434*^9, 3.828170079473549*^9}, {3.8281701462805076`*^9, 
  3.8281701482492204`*^9}},ExpressionUUID->"8b018711-6ad2-4182-b3f4-\
46be10a5e2db"],

Cell[CellGroupData[{

Cell["Fixed shift", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 3.838291346168107*^9}, {
  3.838291459263938*^9, 
  3.838291460975996*^9}},ExpressionUUID->"51752ea1-a771-498b-958d-\
d71e6b66f66f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1sind\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
        SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          SuperscriptBox["\[Epsilon]1", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Delta]", " ", "\[Epsilon]1", " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
          "\[Omega]p"}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], "+", 
           SuperscriptBox["\[Epsilon]1", "2"], "+", 
           SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
           SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
          "\[Omega]p"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Epsilon]1", "2"], "+", 
           RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}]}], ")"}], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]2", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
          "\[Omega]p"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.8100365566672015`*^9, 3.8100365719986715`*^9}, 
   3.810036622448909*^9, {3.810301176853311*^9, 3.810301202137002*^9}, 
   3.8103659140478177`*^9, {3.810366057711687*^9, 3.8103660580946803`*^9}, {
   3.8110628780861864`*^9, 3.811062962880685*^9}, {3.8115836276641006`*^9, 
   3.8115836511803675`*^9}, {3.8115840468552256`*^9, 3.811584056448928*^9}, {
   3.812107578658244*^9, 3.8121075814561577`*^9}, {3.8121077145360727`*^9, 
   3.8121077183189697`*^9}, {3.8121926976204643`*^9, 3.8121927130489144`*^9}, 
   3.812192801448518*^9, {3.812269422666315*^9, 3.8122694510171003`*^9}, 
   3.8122695622170725`*^9, 3.81227194708294*^9},
 CellLabel->
  "In[169]:=",ExpressionUUID->"f89e0f34-ba59-4117-a9b8-408b729e93c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2sind\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
        SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Sigma]", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          SuperscriptBox["\[Epsilon]1", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[Delta]", " ", "\[Epsilon]1", " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
          "\[Omega]p"}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], "+", 
           SuperscriptBox["\[Epsilon]1", "2"], "+", 
           SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
           SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
          "\[Omega]p"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Epsilon]1", "2"], "+", 
           RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}]}], ")"}], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]2", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
          "\[Omega]p"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.8100366480627747`*^9, 3.8100366512163086`*^9}, {
   3.8103011933042393`*^9, 3.810301203456964*^9}, 3.8103659159837937`*^9, {
   3.810366059296587*^9, 3.8103660595825787`*^9}, {3.811062918862398*^9, 
   3.8110629190843816`*^9}, {3.811062990273161*^9, 3.81106299600462*^9}, {
   3.811583634802879*^9, 3.8115836492724266`*^9}, {3.811584062489751*^9, 
   3.8115840642808084`*^9}, {3.8121075836950893`*^9, 3.812107591895836*^9}, 
   3.812107720695896*^9, {3.812192703550207*^9, 3.812192708546055*^9}, 
   3.812192802800476*^9, {3.812269424715252*^9, 3.8122694618106804`*^9}, 
   3.812269565251979*^9, 3.8122727791131783`*^9},
 CellLabel->
  "In[170]:=",ExpressionUUID->"b4a6ba6e-1cae-449f-b60a-0a9727a7ba53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcsind\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "-", 
       RowBox[{"4", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
       SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"4", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"4", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "-", 
          RowBox[{"\[Delta]", " ", "\[Epsilon]1"}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          RowBox[{"\[Delta]", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "-", 
          RowBox[{"\[Delta]", " ", "\[Epsilon]1"}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          RowBox[{"\[Delta]", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "-", 
          RowBox[{"\[Delta]", " ", "\[Epsilon]1"}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          RowBox[{"\[Delta]", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366806133394`*^9, 3.81003668566311*^9}, {
   3.8103012161366167`*^9, 3.810301218109689*^9}, 3.8103659177597427`*^9, {
   3.8103660606795373`*^9, 3.8103660609655294`*^9}, {3.8110629216293087`*^9, 
   3.811062921868301*^9}, {3.811063005824337*^9, 3.8110630318212314`*^9}, {
   3.811583638453767*^9, 3.8115836425916452`*^9}, {3.8115840716725874`*^9, 
   3.811584077337401*^9}, {3.8121075907858706`*^9, 3.812107592944805*^9}, 
   3.812107723134821*^9, {3.812192667230772*^9, 3.8121926877507677`*^9}, {
   3.8122694273551707`*^9, 3.81226946242629*^9}, 3.8122695682338877`*^9, 
   3.812272815615732*^9},
 CellLabel->
  "In[171]:=",ExpressionUUID->"ff82f4a4-4ce3-4dcd-ba3b-fe1936e240c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 
  3.838291346168107*^9}},ExpressionUUID->"069c25f4-5f67-49a7-8b82-\
0c659817ef33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1sind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Omega]p", "2"]}]}], 
      RowBox[{"4", "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}]}], 
        RowBox[{"4", "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
          SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}], 
               RowBox[{"4", "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                 SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Alpha]", 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Omega]p", "2"]}]}], 
              RowBox[{"4", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}]}], 
           RowBox[{"8", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
   3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
   3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
   3.8102895543644505`*^9, 3.8102896024470034`*^9}, 3.8102922170694504`*^9, {
   3.8103708169849668`*^9, 3.8103708319985404`*^9}, 3.8103709598560705`*^9, {
   3.8110671065606894`*^9, 3.8110671099465847`*^9}, {3.8110685989382944`*^9, 
   3.8110686276424227`*^9}, 3.8110689490370393`*^9, {3.812792365324089*^9, 
   3.812792379935637*^9}, 3.8236917733566113`*^9, {3.823698241112077*^9, 
   3.8236982484078465`*^9}, 3.823704588932433*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"10b8394c-2d21-4c1e-b88d-78af867657a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2sind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Omega]p", "2"]}]}], 
      RowBox[{"4", "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}]}], 
        RowBox[{"4", "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
          SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", "\[Alpha]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}], 
               RowBox[{"4", "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                 SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Alpha]", 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Omega]p", "2"]}]}], 
              RowBox[{"4", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}]}], 
           RowBox[{"8", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8102895846148405`*^9, 3.810289608063878*^9}, 
   3.810292222685914*^9, {3.8103708185369225`*^9, 3.8103708339984827`*^9}, 
   3.810370988527149*^9, {3.811067112953492*^9, 3.8110671181853294`*^9}, {
   3.8110686324132776`*^9, 3.811068641570999*^9}, 3.811068993490685*^9, {
   3.8127923727208605`*^9, 3.812792378927668*^9}, 3.823691697603484*^9, {
   3.823698243647997*^9, 3.823698254344658*^9}, 3.8237044004750166`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"9f829443-31b7-4f23-9675-1083247ef0e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcsind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "\[Alpha]"}]}]], "+", 
   FractionBox["\[Alpha]", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "\[Alpha]"}]}]], "-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"4", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}]}], 
        RowBox[{"4", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}]}], 
        RowBox[{"4", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}]}], 
        RowBox[{"2", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]}]], "Input",
 CellChangeTimes->{{3.810289587646738*^9, 3.810289609495837*^9}, 
   3.810292226015808*^9, {3.810370826888682*^9, 3.8103708358874283`*^9}, 
   3.810370995891942*^9, {3.8110671207412505`*^9, 3.811067130320953*^9}, {
   3.811068655443576*^9, 3.811068665632266*^9}, 3.8110690068462915`*^9, {
   3.812792374185824*^9, 3.8127923771357336`*^9}, 3.8236912184666414`*^9, {
   3.823698246832896*^9, 3.823698255324628*^9}, 3.8237041426021175`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"8d44e23a-7da9-4d5f-ac9a-47eb39b72d6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fsind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Omega]p", 
         " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]]}], ")"}], "2"], "/", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[Alpha]"}]}]], "+", 
      FractionBox["\[Alpha]", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[Alpha]"}]}]], "-", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}]}], 
           RowBox[{"4", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}]}], 
           RowBox[{"4", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}]}], 
           RowBox[{"2", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]p", "2"]}]}], 
        RowBox[{"4", "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
          SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"4", "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Delta]", 
              " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                 SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                   FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                   RowBox[{"4", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", "\[Alpha]", 
                 " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
                  RowBox[{"3", "/", "2"}]], " ", 
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                   FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Alpha]", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"8", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                    RowBox[{"Cos", "[", 
                    FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                 SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], ")"}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Omega]p", "2"]}]}], 
              RowBox[{"4", "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"8", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                  FractionBox[
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                "\[Delta]", " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
                 RowBox[{"3", "/", "2"}]], " ", 
                RowBox[{"Cos", "[", 
                 FractionBox[
                  RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]]]}], "+", 
             FractionBox[
              RowBox[{"32", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"4", "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", "\[Alpha]", 
               " ", "\[Delta]", " ", 
               SuperscriptBox["\[Sigma]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                  SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              RowBox[{"4", "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                SuperscriptBox["\[Sigma]", "4"]}]}]], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]], 
              RowBox[{"8", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                 FractionBox[
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
               " ", 
               SuperscriptBox["\[Sigma]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Alpha]", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"8", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], 
                ")"}]}]}], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                 FractionBox[
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"4", "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", "\[Alpha]", 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]], " ", "\[Omega]p", " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                FractionBox[
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[Delta]", 
                    " ", 
                    SuperscriptBox["\[Sigma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
                   FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Alpha]", 
                    " ", "\[Delta]", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}]]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"8", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[Delta]", 
                  " ", 
                  SuperscriptBox["\[Sigma]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
                 RowBox[{"8", "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"8", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", 
                  " ", 
                  RowBox[{"Sin", "[", 
                   FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]]}], ")"}]}]}], 
            ")"}]}]}]}], ")"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"4", "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", "\[Alpha]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}], 
                RowBox[{"4", "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                  SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Alpha]", 
             " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Omega]p", "2"]}]}], 
               RowBox[{"4", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]p", "2"]}]}], 
        RowBox[{"4", "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
          SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"4", "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Delta]", 
              " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                 SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                   FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                   RowBox[{"4", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", "\[Alpha]", 
                 " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
                  RowBox[{"3", "/", "2"}]], " ", 
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                   FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Alpha]", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"8", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                    RowBox[{"Cos", "[", 
                    FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], 
                  ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                 SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], ")"}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Omega]p", "2"]}]}], 
              RowBox[{"4", "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"8", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                  FractionBox[
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                "\[Delta]", " ", 
                SuperscriptBox["\[Sigma]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
                 RowBox[{"3", "/", "2"}]], " ", 
                RowBox[{"Cos", "[", 
                 FractionBox[
                  RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]]]}], "+", 
             FractionBox[
              RowBox[{"32", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"4", "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", "\[Alpha]", 
               " ", "\[Delta]", " ", 
               SuperscriptBox["\[Sigma]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                  SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              RowBox[{"4", "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                SuperscriptBox["\[Sigma]", "4"]}]}]], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]], 
              RowBox[{"8", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                 FractionBox[
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", 
               " ", 
               SuperscriptBox["\[Sigma]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Alpha]", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"8", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], 
                ")"}]}]}], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                 FractionBox[
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Delta]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Omega]p", "2"]}]}], 
                 RowBox[{"4", "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", "\[Alpha]", 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]], " ", "\[Omega]p", " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                FractionBox[
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Delta]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[Delta]", 
                    " ", 
                    SuperscriptBox["\[Sigma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
                   FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Alpha]", 
                    " ", "\[Delta]", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}]}]]}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"8", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[Delta]", 
                  " ", 
                  SuperscriptBox["\[Sigma]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
                 RowBox[{"8", "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], 
                    RowBox[{"8", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", 
                  " ", 
                  RowBox[{"Sin", "[", 
                   FractionBox[
                    RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}]]}], ")"}]}]}], 
            ")"}]}]}]}], ")"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"4", "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}]}]]], " ", "\[Alpha]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}], 
                RowBox[{"4", "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
                  SuperscriptBox["\[Sigma]", "4"]}]}]]}]], " ", "\[Alpha]", 
             " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Omega]p", "2"]}]}], 
               RowBox[{"4", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8097677399944844`*^9, 3.809767746921271*^9}, {
   3.8100245907601786`*^9, 3.810024604139574*^9}, {3.8102893238958683`*^9, 
   3.8102893373248987`*^9}, {3.8102927206847467`*^9, 3.810292734641909*^9}, {
   3.8103712384440613`*^9, 3.8103712612358847`*^9}, {3.8110687910428514`*^9, 
   3.8110687913108435`*^9}, {3.8110690774111414`*^9, 
   3.8110691030308094`*^9}, {3.8128018137923098`*^9, 3.8128018433985944`*^9}, 
   3.823691889045328*^9, {3.823698338866103*^9, 3.8236983423969917`*^9}, 
   3.823704637279063*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"6257f1d3-b3c1-4d66-887a-5c8cf146f61a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MZ2d", "Title",
 CellChangeTimes->{{3.8281699889531384`*^9, 3.828169997505538*^9}, {
   3.8281703269769745`*^9, 3.8281703285857863`*^9}, {3.828170399248765*^9, 
   3.82817039998554*^9}, 
   3.8281705222817545`*^9},ExpressionUUID->"87ffe2da-06b4-4b71-aac3-\
af30a1be9cbe"],

Cell[CellGroupData[{

Cell["Mode-correlated noise", "Chapter",
 CellChangeTimes->{{3.819445470685198*^9, 3.81944547994233*^9}, {
  3.823727625805189*^9, 3.8237276287169743`*^9}, {3.828170071672557*^9, 
  3.8281700722729053`*^9}},ExpressionUUID->"f58b45d9-22b8-431e-94ef-\
9332a64d4e8b"],

Cell[CellGroupData[{

Cell["Frequency-entangled photons", "Section",
 CellChangeTimes->{{3.82817001398536*^9, 3.8281700235050163`*^9}, {
  3.828170062480299*^9, 
  3.8281700738986683`*^9}},ExpressionUUID->"d97ea9df-5ea7-4053-abdf-\
9e17337a0ed1"],

Cell[CellGroupData[{

Cell["Fixed shift", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 3.838291346168107*^9}, {
  3.838291459263938*^9, 
  3.838291460975996*^9}},ExpressionUUID->"db660101-cdb4-4ed5-9845-\
5296931fbbb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1d", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]]}], "+", "\[Alpha]"}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8102886447169285`*^9, 3.8102886464388695`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"da63a2f7-752f-46d4-8553-fc4842cfedec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2d", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]]}], "+", "\[Alpha]"}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.810288649359812*^9, 3.810288659062245*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"0ef78046-151c-4d40-9cc5-301bf795fb61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcd", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8102886671510115`*^9, 3.8102886685049796`*^9}, 
   3.8102888390402775`*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"15faeb8c-6564-41f2-bab5-fa7f7a01b20e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 
  3.838291346168107*^9}},ExpressionUUID->"ce96312e-58f3-452a-bbc8-\
0a223ad1bd2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1d\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
   3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
   3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
   3.8102895543644505`*^9, 3.8102896024470034`*^9}, 3.8102922170694504`*^9, 
   3.819365418985752*^9, {3.819365703811099*^9, 3.8193657267263827`*^9}, 
   3.8199745147349634`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"dd30bcfe-0ead-44a9-84b5-a564958dfbc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2d\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8102895846148405`*^9, 3.810289608063878*^9}, 
   3.810292222685914*^9, 3.8193656421446114`*^9, {3.819365707506916*^9, 
   3.819365730898607*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"2c8d1fc0-f170-4c95-b11f-dc07842e2e6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcd\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.810289587646738*^9, 3.810289609495837*^9}, 
   3.810292226015808*^9, 3.8193658150839977`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"78a5cb95-3c23-430c-b5ac-6b3000d57fe2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fd\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Delta]", " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", "\[Omega]p", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}], "2"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Omega]p", "2"]}], "2"]}]]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], 
      ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.8097677399944844`*^9, 3.809767746921271*^9}, {
  3.8100245907601786`*^9, 3.810024604139574*^9}, {3.8102893238958683`*^9, 
  3.8102893373248987`*^9}, {3.8102927206847467`*^9, 3.810292734641909*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"a12b7bfe-665d-44bc-9869-ea28215e8d7b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frequency-independent photons", "Section",
 CellChangeTimes->{{3.82817001398536*^9, 3.8281700235050163`*^9}, {
  3.82817007587434*^9, 3.828170079473549*^9}, {3.8281701462805076`*^9, 
  3.8281701482492204`*^9}},ExpressionUUID->"6fa9e626-d1e1-469a-ba18-\
c1e3b2584621"],

Cell[CellGroupData[{

Cell["Fixed shift", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 3.838291346168107*^9}, {
  3.838291459263938*^9, 
  3.838291460975996*^9}},ExpressionUUID->"abe084b8-5b42-4760-85f6-\
aba3a3a39c87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1dind", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"]}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Theta]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
            "\[Omega]p"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100365566672015`*^9, 3.8100365719986715`*^9}, 
   3.810036622448909*^9, {3.810301176853311*^9, 3.810301202137002*^9}, 
   3.8103659140478177`*^9, {3.810366057711687*^9, 3.8103660580946803`*^9}, {
   3.8110628780861864`*^9, 3.811062962880685*^9}, {3.8115836276641006`*^9, 
   3.8115836511803675`*^9}, {3.8115840468552256`*^9, 3.811584056448928*^9}, {
   3.812107578658244*^9, 3.8121075814561577`*^9}, {3.8121077145360727`*^9, 
   3.8121077183189697`*^9}, {3.8121926976204643`*^9, 3.8121927130489144`*^9}, 
   3.812192801448518*^9, {3.8121950360073075`*^9, 3.812195041724433*^9}, 
   3.812202470108404*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"6bd7de39-1e6e-4be2-acf3-310931aff332"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2dind", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"]}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Theta]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
            "\[Omega]p"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366480627747`*^9, 3.8100366512163086`*^9}, {
   3.8103011933042393`*^9, 3.810301203456964*^9}, 3.8103659159837937`*^9, {
   3.810366059296587*^9, 3.8103660595825787`*^9}, {3.811062918862398*^9, 
   3.8110629190843816`*^9}, {3.811062990273161*^9, 3.81106299600462*^9}, {
   3.811583634802879*^9, 3.8115836492724266`*^9}, {3.811584062489751*^9, 
   3.8115840642808084`*^9}, {3.8121075836950893`*^9, 3.812107591895836*^9}, 
   3.812107720695896*^9, {3.812192703550207*^9, 3.812192708546055*^9}, 
   3.812192802800476*^9, {3.812195044833338*^9, 3.8121950579656878`*^9}, 
   3.8122025097892075`*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"ab7766bb-fb22-4d38-8691-135936d90e52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcdind", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Delta]", "-", "\[Epsilon]"}], ")"}], "2"]}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Alpha]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Theta]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]"}], ")"}], " ", 
            "\[Omega]p"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366806133394`*^9, 3.81003668566311*^9}, {
   3.8103012161366167`*^9, 3.810301218109689*^9}, 3.8103659177597427`*^9, {
   3.8103660606795373`*^9, 3.8103660609655294`*^9}, {3.8110629216293087`*^9, 
   3.811062921868301*^9}, {3.811063005824337*^9, 3.8110630318212314`*^9}, {
   3.811583638453767*^9, 3.8115836425916452`*^9}, {3.8115840716725874`*^9, 
   3.811584077337401*^9}, {3.8121075907858706`*^9, 3.812107592944805*^9}, 
   3.812107723134821*^9, {3.812192667230772*^9, 3.8121926877507677`*^9}, {
   3.812195051245894*^9, 3.812195059540639*^9}, 3.8122025379879713`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"bacf3883-6324-457b-9e97-231bec94efb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 
  3.838291346168107*^9}},ExpressionUUID->"e0dbf666-2fd4-4586-9799-\
c3c93dd176ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1dind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}], 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
   3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
   3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
   3.8121917748775415`*^9, 3.812191795550496*^9}, {3.812193326203989*^9, 
   3.8121933602529545`*^9}, 3.8121935674615326`*^9, {3.812195404515911*^9, 
   3.8121954109647126`*^9}, 3.81220736939507*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"041eda07-b47f-4ef1-a5f0-ea4fb6863c73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2dind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}], 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]], "Input",
 CellChangeTimes->{{3.8121933484529753`*^9, 3.812193364726817*^9}, 
   3.8121935728233676`*^9, {3.8121954137346277`*^9, 3.812195420932406*^9}, 
   3.8122073641462317`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"71c71c6a-10da-4dcb-bf6e-22042029ddbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcdind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}], 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Alpha]", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]], "Input",
 CellChangeTimes->{{3.812193345620391*^9, 3.8121933666297584`*^9}, 
   3.8121935768258457`*^9, {3.8121954234223385`*^9, 3.81219542765421*^9}, 
   3.8122073551688066`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"872f873e-769c-44aa-a5fe-f16236e224ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fdind\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], 
           RowBox[{"2", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Delta]", " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Delta]", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
          RowBox[{"\[Omega]p", " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}]}], 
      ")"}], "2"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"]}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}], 
              RowBox[{"2", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}], "2"]}],
       ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.8100250087138696`*^9, 3.810025018321051*^9}, {
   3.812191884205868*^9, 3.8121918875747643`*^9}, 3.812193741094527*^9, {
   3.812193837317887*^9, 3.812193857182866*^9}, {3.8121955094263015`*^9, 
   3.812195515344691*^9}, {3.8122078124391255`*^9, 3.812207817231992*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"2f366411-fbe3-45e8-9f9e-7b17f955eb0c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mode-uncorrelated noise", "Chapter",
 CellChangeTimes->{{3.819445470685198*^9, 3.81944547994233*^9}, {
  3.823727625805189*^9, 3.8237276287169743`*^9}, {3.828170071672557*^9, 
  3.8281700722729053`*^9}, {3.8281701597046366`*^9, 
  3.828170159808378*^9}},ExpressionUUID->"af12e507-db49-4442-a3e0-\
9d786839684f"],

Cell[CellGroupData[{

Cell["Frequency-entangled photons", "Section",
 CellChangeTimes->{{3.82817001398536*^9, 3.8281700235050163`*^9}, {
  3.828170062480299*^9, 
  3.8281700738986683`*^9}},ExpressionUUID->"b126e279-8bf7-47ff-b7ed-\
cf162f9a6e31"],

Cell[CellGroupData[{

Cell["Fixed shift", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 3.838291346168107*^9}, {
  3.838291459263938*^9, 
  3.838291460975996*^9}},ExpressionUUID->"de87063a-69df-4b75-be9c-\
5188234846fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1d\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], "2"]}], ")"}], 
     " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], "2"]}], ")"}],
         " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], "2"]}], ")"}],
         " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          RowBox[{"\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          RowBox[{"\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8102886447169285`*^9, 3.8102886464388695`*^9}, {
   3.811485300896012*^9, 3.8114853480299687`*^9}, 3.8114855541647477`*^9, 
   3.8114861706534243`*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"f387b9a4-2b9e-466f-a2ee-431a979b63c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2d\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], "2"]}], ")"}], 
     " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], "2"]}], ")"}],
         " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], "2"]}], ")"}],
         " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          RowBox[{"\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          RowBox[{"\[Epsilon]1", " ", "\[Epsilon]2"}]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.810288649359812*^9, 3.810288659062245*^9}, {
   3.811485303678934*^9, 3.8114853524452195`*^9}, 3.8114855560199914`*^9, 
   3.811486181969761*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"86f131a5-c808-4aaf-a3b5-81b390e32b98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcd\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], "2"]}], ")"}]}],
      " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], "2"]}], ")"}],
         " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}], "2"]}], ")"}],
         " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]1"}], "-", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "+", 
        RowBox[{"\[Epsilon]1", " ", "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          RowBox[{"6", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          RowBox[{"6", " ", "\[Epsilon]1", " ", "\[Epsilon]2"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
           "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8102886671510115`*^9, 3.8102886685049796`*^9}, 
   3.8102888390402775`*^9, {3.811485305806858*^9, 3.811485355206142*^9}, 
   3.8114855586999073`*^9, 3.811486191839788*^9, 3.811486708953185*^9, 
   3.8114877364752197`*^9, 3.811488075528641*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"0fa31b98-c29d-4cc9-9264-e6841488e5a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 
  3.838291346168107*^9}},ExpressionUUID->"b890888b-93a8-4168-bafb-\
6891d8fec0f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1d\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
   3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
   3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
   3.8102895543644505`*^9, 3.8102896024470034`*^9}, 3.8102922170694504`*^9, {
   3.8103708169849668`*^9, 3.8103708319985404`*^9}, 3.8103709598560705`*^9, {
   3.8110671065606894`*^9, 3.8110671099465847`*^9}, {3.8110685989382944`*^9, 
   3.8110686276424227`*^9}, 3.8110689490370393`*^9, {3.812792365324089*^9, 
   3.812792379935637*^9}, 3.8236917733566113`*^9, {3.823692243811352*^9, 
   3.823692246125001*^9}, 3.823697648693431*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"e6874c60-3f71-42b4-bff2-1676bfaac7d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2d\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]], "Input",
 CellChangeTimes->{{3.8102895846148405`*^9, 3.810289608063878*^9}, 
   3.810292222685914*^9, {3.8103708185369225`*^9, 3.8103708339984827`*^9}, 
   3.810370988527149*^9, {3.811067112953492*^9, 3.8110671181853294`*^9}, {
   3.8110686324132776`*^9, 3.811068641570999*^9}, 3.811068993490685*^9, {
   3.8127923727208605`*^9, 3.812792378927668*^9}, 3.823691697603484*^9, {
   3.823692249547893*^9, 3.8236922519245667`*^9}, 3.8236975311964397`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"19183118-bff5-4fa0-aaf9-b84d123f7094"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcd\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Alpha]", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]], "Input",
 CellChangeTimes->{{3.810289587646738*^9, 3.810289609495837*^9}, 
   3.810292226015808*^9, {3.810370826888682*^9, 3.8103708358874283`*^9}, 
   3.810370995891942*^9, {3.8110671207412505`*^9, 3.811067130320953*^9}, {
   3.811068655443576*^9, 3.811068665632266*^9}, 3.8110690068462915`*^9, {
   3.812792374185824*^9, 3.8127923771357336`*^9}, 3.8236912184666414`*^9, {
   3.823692253874505*^9, 3.823692256342214*^9}, 3.82369741595588*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"a1b68150-b6a5-4229-b01a-2f06e5f0b16d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fd\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Delta]", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
       "\[Omega]p", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}], "2"], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Alpha]", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Theta]", "2"], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}], "4"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Alpha]", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8097677399944844`*^9, 3.809767746921271*^9}, {
   3.8100245907601786`*^9, 3.810024604139574*^9}, {3.8102893238958683`*^9, 
   3.8102893373248987`*^9}, {3.8102927206847467`*^9, 3.810292734641909*^9}, {
   3.8103712384440613`*^9, 3.8103712612358847`*^9}, {3.8110687910428514`*^9, 
   3.8110687913108435`*^9}, {3.8110690774111414`*^9, 
   3.8110691030308094`*^9}, {3.8128018137923098`*^9, 3.8128018433985944`*^9}, 
   3.823691889045328*^9, {3.823692068489541*^9, 3.8236920734574823`*^9}, 
   3.823697937092784*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"44b15000-a67c-4f78-9645-9076445aa7b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frequency-independent photons", "Section",
 CellChangeTimes->{{3.82817001398536*^9, 3.8281700235050163`*^9}, {
  3.82817007587434*^9, 3.828170079473549*^9}, {3.8281701462805076`*^9, 
  3.8281701482492204`*^9}},ExpressionUUID->"b67dc48e-46ae-4b84-ae7c-\
14d4508886cc"],

Cell[CellGroupData[{

Cell["Fixed shift", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 3.838291346168107*^9}, {
  3.838291459263938*^9, 
  3.838291460975996*^9}},ExpressionUUID->"2fa9136c-0f20-4d86-83c9-\
03e8e41b405c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1dind\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          SuperscriptBox["\[Epsilon]1", "2"]}], ")"}]}], "+", 
       SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Epsilon]1", "2"]}], ")"}]}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Delta]", "+", "\[Epsilon]1"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]1", "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
            "\[Omega]p"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
             RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}]}], ")"}], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]2", "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
            "\[Omega]p"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Epsilon]1", "2"], "+", 
             RowBox[{"2", " ", "\[Delta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["\[Sigma]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
              "\[Omega]p"}]}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", 
                "+", "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100365566672015`*^9, 3.8100365719986715`*^9}, 
   3.810036622448909*^9, {3.810301176853311*^9, 3.810301202137002*^9}, 
   3.8103659140478177`*^9, {3.810366057711687*^9, 3.8103660580946803`*^9}, {
   3.8110628780861864`*^9, 3.811062962880685*^9}, {3.8115836276641006`*^9, 
   3.8115836511803675`*^9}, {3.8115840468552256`*^9, 3.811584056448928*^9}, {
   3.812107578658244*^9, 3.8121075814561577`*^9}, {3.8121077145360727`*^9, 
   3.8121077183189697`*^9}, {3.8121926976204643`*^9, 3.8121927130489144`*^9}, 
   3.812192801448518*^9, {3.8121950360073075`*^9, 3.812195041724433*^9}, 
   3.812202470108404*^9, {3.8122751424499197`*^9, 3.8122751724230084`*^9}, 
   3.81228405589326*^9, 3.812284708810725*^9, 3.812285517536926*^9},
 CellLabel->
  "In[296]:=",ExpressionUUID->"e13af457-3179-4fd6-b834-2f569c90b57a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2dind\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          SuperscriptBox["\[Epsilon]1", "2"]}], ")"}]}], "+", 
       SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Epsilon]1", "2"]}], ")"}]}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[Delta]", " ", "\[Epsilon]1"}], "+", 
          SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[Theta]1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
         "\[Omega]p"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Delta]", "+", "\[Epsilon]1"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]1", "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
            "\[Omega]p"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
             RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]2"}]}], ")"}], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]2", "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]2"}], ")"}], " ", 
            "\[Omega]p"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Epsilon]1", "2"], "+", 
             RowBox[{"2", " ", "\[Delta]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["\[Sigma]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
              "\[Omega]p"}]}], "]"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", 
                "+", "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366480627747`*^9, 3.8100366512163086`*^9}, {
   3.8103011933042393`*^9, 3.810301203456964*^9}, 3.8103659159837937`*^9, {
   3.810366059296587*^9, 3.8103660595825787`*^9}, {3.811062918862398*^9, 
   3.8110629190843816`*^9}, {3.811062990273161*^9, 3.81106299600462*^9}, {
   3.811583634802879*^9, 3.8115836492724266`*^9}, {3.811584062489751*^9, 
   3.8115840642808084`*^9}, {3.8121075836950893`*^9, 3.812107591895836*^9}, 
   3.812107720695896*^9, {3.812192703550207*^9, 3.812192708546055*^9}, 
   3.812192802800476*^9, {3.812195044833338*^9, 3.8121950579656878`*^9}, 
   3.8122025097892075`*^9, {3.812275144866845*^9, 3.8122751752899203`*^9}, {
   3.8122841690996556`*^9, 3.81228417027862*^9}, 3.812284706748108*^9, 
   3.8122852595064974`*^9},
 CellLabel->
  "In[297]:=",ExpressionUUID->"ebd16346-c84d-4526-8144-1b0de30e0bab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcdind\[Mu]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Epsilon]1_", ",", "\[Epsilon]2_", ",", "\[Theta]1_", ",", 
    "\[Theta]2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "+", 
          SuperscriptBox["\[Epsilon]1", "2"]}], ")"}]}], "+", 
       SuperscriptBox["\[Epsilon]2", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Epsilon]2", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], "+", 
            SuperscriptBox["\[Epsilon]1", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Delta]", " ", "\[Epsilon]1", " ", 
           SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Alpha]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Theta]1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Delta]"}], "+", "\[Epsilon]1"}], ")"}], " ", 
            "\[Omega]p"}]}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Epsilon]1", "2"], "+", 
          RowBox[{"2", " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "+", "\[Epsilon]2"}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]1", "-", "\[Theta]2", "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]1", "-", "\[Epsilon]2"}], ")"}], " ", 
           "\[Omega]p"}]}], "]"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]1", "+", "\[Theta]2", "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Delta]"}], "+", "\[Epsilon]1", "+", 
             "\[Epsilon]2"}], ")"}], " ", "\[Omega]p"}]}], "]"}]}], ")"}]}]}],
     ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8100366806133394`*^9, 3.81003668566311*^9}, {
   3.8103012161366167`*^9, 3.810301218109689*^9}, 3.8103659177597427`*^9, {
   3.8103660606795373`*^9, 3.8103660609655294`*^9}, {3.8110629216293087`*^9, 
   3.811062921868301*^9}, {3.811063005824337*^9, 3.8110630318212314`*^9}, {
   3.811583638453767*^9, 3.8115836425916452`*^9}, {3.8115840716725874`*^9, 
   3.811584077337401*^9}, {3.8121075907858706`*^9, 3.812107592944805*^9}, 
   3.812107723134821*^9, {3.812192667230772*^9, 3.8121926877507677`*^9}, {
   3.812195051245894*^9, 3.812195059540639*^9}, 3.8122025379879713`*^9, {
   3.812275146593792*^9, 3.812275178096834*^9}, 3.812284203563377*^9, 
   3.8122847041631813`*^9},
 CellLabel->
  "In[298]:=",ExpressionUUID->"4df33941-1a8c-4aa8-9be3-a33a9bbfb630"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy", "Subsection",
 CellChangeTimes->{{3.8382913443059745`*^9, 
  3.838291346168107*^9}},ExpressionUUID->"7c7d1740-64b9-4172-b27d-\
071c34d33cc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1dind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"4", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Sigma]", "4"]}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Sigma]", "4"]}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}]}]]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}]}]]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
   3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
   3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
   3.8102895543644505`*^9, 3.8102896024470034`*^9}, 3.8102922170694504`*^9, {
   3.8103708169849668`*^9, 3.8103708319985404`*^9}, 3.8103709598560705`*^9, {
   3.8110671065606894`*^9, 3.8110671099465847`*^9}, {3.8110685989382944`*^9, 
   3.8110686276424227`*^9}, 3.8110689490370393`*^9, {3.812792365324089*^9, 
   3.812792379935637*^9}, 3.8236917733566113`*^9, {3.823692243811352*^9, 
   3.823692246125001*^9}, 3.823697648693431*^9, {3.8237048081922536`*^9, 
   3.8237048139143677`*^9}, 3.823715850985135*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"2327e1da-dddc-4f4f-aba9-b77f231599bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2dind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"4", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Sigma]", "4"]}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Sigma]", "4"]}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}]}]]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}]}]]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8102895846148405`*^9, 3.810289608063878*^9}, 
   3.810292222685914*^9, {3.8103708185369225`*^9, 3.8103708339984827`*^9}, 
   3.810370988527149*^9, {3.811067112953492*^9, 3.8110671181853294`*^9}, {
   3.8110686324132776`*^9, 3.811068641570999*^9}, 3.811068993490685*^9, {
   3.8127923727208605`*^9, 3.812792378927668*^9}, 3.823691697603484*^9, {
   3.823692249547893*^9, 3.8236922519245667`*^9}, 3.8236975311964397`*^9, {
   3.823704809681261*^9, 3.8237048124736986`*^9}, 3.8237197308229303`*^9, 
   3.8237206988494973`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"1e4a3e40-59f8-4d76-969a-38d1aa464dfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcdind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"4", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Sigma]", "4"]}]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Sigma]", "4"]}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}]}]]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}]}]]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.810289587646738*^9, 3.810289609495837*^9}, 
   3.810292226015808*^9, {3.810370826888682*^9, 3.8103708358874283`*^9}, 
   3.810370995891942*^9, {3.8110671207412505`*^9, 3.811067130320953*^9}, {
   3.811068655443576*^9, 3.811068665632266*^9}, 3.8110690068462915`*^9, {
   3.812792374185824*^9, 3.8127923771357336`*^9}, 3.8236912184666414`*^9, {
   3.823692253874505*^9, 3.823692256342214*^9}, 3.82369741595588*^9, {
   3.8237048061784935`*^9, 3.8237048113034863`*^9}, 3.8237271559677677`*^9, 
   3.8237273070760555`*^9, {3.8237274631859426`*^9, 3.8237274667506914`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"97120e00-d024-4214-8f0a-db4ab1e94543"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fdind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"24", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Omega]p", 
         " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]}]]}], ")"}], "2"], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"2", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"8", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"8", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"8", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"8", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]]}], ")"}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"24", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "4"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Omega]p", 
         " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]], " ", "\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]}]]}], ")"}], "2"], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Omega]p", "2"]}]}], 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]"}], 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
           SuperscriptBox["\[Sigma]", "4"]}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"2", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"8", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"8", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"8", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Omega]p", "2"]}]}], 
             RowBox[{"8", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", "\[Alpha]", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
            SuperscriptBox["\[Sigma]", "4"]}]}]]]}], ")"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8097677399944844`*^9, 3.809767746921271*^9}, {
   3.8100245907601786`*^9, 3.810024604139574*^9}, {3.8102893238958683`*^9, 
   3.8102893373248987`*^9}, {3.8102927206847467`*^9, 3.810292734641909*^9}, {
   3.8103712384440613`*^9, 3.8103712612358847`*^9}, {3.8110687910428514`*^9, 
   3.8110687913108435`*^9}, {3.8110690774111414`*^9, 
   3.8110691030308094`*^9}, {3.8128018137923098`*^9, 3.8128018433985944`*^9}, 
   3.823691889045328*^9, {3.823692068489541*^9, 3.8236920734574823`*^9}, 
   3.823697937092784*^9, {3.823704760034998*^9, 3.823704761570354*^9}, 
   3.8237275200434217`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"654425be-6114-4bdb-9589-e27355324a40"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Classical correlations", "Title",
 CellChangeTimes->{{3.8194459791353455`*^9, 3.8194459796301455`*^9}, {
  3.8213546051587768`*^9, 
  3.821354608681737*^9}},ExpressionUUID->"74611f29-4241-454f-a1d1-\
ac2a0dffa5e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1CC\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]], "Input",
 CellChangeTimes->{{3.821355269430955*^9, 3.82135534641676*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b2dc5ba2-4eb2-4dd5-bc1e-268346d76281"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2CC\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Omega]p", "2"]}]}], 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}]]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
              SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]p", "2"]}]}], 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Epsilon]", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}]]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]]}]]}]], "Input",
 CellChangeTimes->{{3.821355269430955*^9, 3.8213553495941577`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"785a1347-418c-43fb-a457-c39591ea48a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PcCC\[Eta]", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Omega]p", "2"]}]}], 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}]]}]], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]\[Epsilon]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}]]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8213553557942376`*^9, 3.8213553592013865`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"3c8a8b55-8f81-4c59-9236-c52281cb7d85"]
}, Open  ]],

Cell[CellGroupData[{

Cell["von Mises distribution", "Title",
 CellChangeTimes->{{3.8194459791353455`*^9, 3.8194459796301455`*^9}, {
  3.8213546051587768`*^9, 3.821354608681737*^9}, {3.8382928549174585`*^9, 
  3.8382928575664344`*^9}},ExpressionUUID->"20589fb3-2564-4bf0-8c8e-\
5ef037583456"],

Cell["\<\
The noisy probabilities calculated in the paper and throughout this notebook \
assume Gaussian distributions for noise. For \[Theta] noise, this produces \
probabilities equivalent to the wrapped Gaussian distribution (see Appendix E).

An alternative circular distribution for \[Theta] noise is the von Mises \
distribution, this produces qualitatively the same behaviour but with slight \
differences in noise dependence.
A reader who wishes to obtain the noisy probabilities with a von Mises \
distribution may do so by taking the fixed shift probabilities in this \
notebook, and performing the integral in Eq. (25) replacing the \[Theta] \
distribution with\
\>", "Text",
 CellChangeTimes->{{3.8382928649752164`*^9, 3.8382928710473275`*^9}, {
   3.8382929175174294`*^9, 3.8382931447732143`*^9}, 3.838293417013422*^9, {
   3.8388990091543746`*^9, 
   3.8388990104103403`*^9}},ExpressionUUID->"4aa27dd1-114f-4ccb-8d46-\
1066d9efd520"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J\[Theta]VM", "[", 
   RowBox[{"\[Theta]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"Exp", "[", 
    FractionBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], 
     RowBox[{"\[Eta]\[Theta]", "^", "2"}]], "]"}], 
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      FractionBox["1", 
       RowBox[{"\[Eta]\[Theta]", "^", "2"}]]}], "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.8382819484700623`*^9, 3.838281977570145*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"6fb0759d-39d8-48e1-932d-07a88cee9e86"],

Cell["\<\
and integrating \[Theta] only between -\[Pi] and \[Pi].
(If \[Epsilon] noise is also being considered, its Gaussian distribution \
should remain and \[Epsilon] integrated between -\[Infinity] and \[Infinity])

Appendix E also includes comparison between Gaussian and von Mises \
distributions for \[Theta] noise for a few limited cases: MZ1, MZ2s, and MZ2d \
with frequency-entangled photons and mode-correlated noise.
As the noisy probabilities with von Mises have been calculated explicitly for \
these three cases, they are included below.
(Note all cases here assume no \[Epsilon] noise, so the \[Eta]\[Epsilon] \
variable is absent from these expressions)\
\>", "Text",
 CellChangeTimes->{{3.8382931863067102`*^9, 
  3.838293459381822*^9}},ExpressionUUID->"944559f1-e242-499a-a3b0-\
fadf97b8b3b2"],

Cell[CellGroupData[{

Cell["MZ1", "Section",
 CellChangeTimes->{{3.800691370142996*^9, 3.8006913816312513`*^9}, {
   3.8013962598800917`*^9, 3.801396261440042*^9}, {3.8129744108239346`*^9, 
   3.8129744124178743`*^9}, 3.8166001927795525`*^9, 
   3.819445524527313*^9},ExpressionUUID->"ed3428f7-62fc-4448-93ea-\
bd4d7b06c935"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1sing\[Eta]VM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}]}], 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        FractionBox["1", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
  3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
  3.8097684682208014`*^9}, {3.8382822791317368`*^9, 3.8382823030424833`*^9}, {
  3.8382823337586746`*^9, 3.8382823374455547`*^9}, {3.838287415384442*^9, 
  3.8382874176394157`*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"d23dceb0-24f1-4bed-9169-d7e2ddf47947"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2sing\[Eta]VM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}]}], 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        FractionBox["1", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8097673794884014`*^9, 3.809767393804191*^9}, {
  3.809768528586404*^9, 3.8097685375746894`*^9}, {3.8382823051304164`*^9, 
  3.838282340277464*^9}, {3.838287419246045*^9, 3.8382874214455147`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"c9ece389-2b1f-4fc0-864b-652252d091a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fsing\[Eta]VM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        FractionBox["1", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Sigma]", "2"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}]}], "+", 
        RowBox[{"\[Omega]p", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}]}]}], ")"}], 
      "2"]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      SuperscriptBox[
       RowBox[{"BesselI", "[", 
        RowBox[{"0", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
       ")"}]}]}]]}]}]], "Input",
 CellChangeTimes->{{3.8091625205926104`*^9, 3.809162525191478*^9}, {
   3.809768824863117*^9, 3.8097688444946*^9}, 3.819974485344911*^9, 
   3.838287222729863*^9, {3.8382874232854114`*^9, 3.838287426341437*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"d75e0dcc-8784-4fe0-b774-8d1e45dcaa95"]
}, Open  ]],

Cell[CellGroupData[{

Cell["MZ2s", "Section",
 CellChangeTimes->{{3.800691370142996*^9, 3.8006913816312513`*^9}, {
   3.8166005548435698`*^9, 3.816600562746996*^9}, 3.816608020111199*^9, {
   3.8194455383745794`*^9, 
   3.8194455386622715`*^9}},ExpressionUUID->"84a32296-b8e4-4bcb-ac92-\
33a612ad46e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1s\[Eta]VM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["\[Delta]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}], 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        FractionBox["1", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
   3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
   3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
   3.8102895543644505`*^9, 3.8102896024470034`*^9}, 3.8102922170694504`*^9, {
   3.8103708169849668`*^9, 3.8103708319985404`*^9}, 3.8103709598560705`*^9, {
   3.8382831828962374`*^9, 3.8382831884910574`*^9}, 3.8382833995119576`*^9, {
   3.838287428703243*^9, 3.83828743027832*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"05d398e1-00c4-49d1-a5d4-5388a51be0dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2s\[Eta]VM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["\[Delta]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]], " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}], 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        FractionBox["1", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8102895846148405`*^9, 3.810289608063878*^9}, 
   3.810292222685914*^9, {3.8103708185369225`*^9, 3.8103708339984827`*^9}, 
   3.810370988527149*^9, {3.838283191403963*^9, 3.838283200500947*^9}, 
   3.838283790742405*^9, {3.838287433246935*^9, 3.8382874341424427`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"99f3533a-45e1-44f8-93f0-a2fab434d582"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcs\[Eta]VM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["\[Delta]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]], "-", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        FractionBox["1", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.810289587646738*^9, 3.810289609495837*^9}, 
   3.810292226015808*^9, {3.810370826888682*^9, 3.8103708358874283`*^9}, 
   3.810370995891942*^9, {3.838283193228904*^9, 3.838283202811872*^9}, 
   3.838283809436929*^9, {3.8382874360015182`*^9, 3.8382874371504345`*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"9dc1e5ca-6521-4973-a999-6bf4b6c419ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs\[Eta]VM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Delta]", " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{"\[Omega]p", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["\[Eta]\[Theta]", "2"], " ", "\[Omega]p", " ", 
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               FractionBox["1", 
                SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              FractionBox["1", 
               SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}], ")"}], 
         "2"]}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
          RowBox[{"BesselI", "[", 
           RowBox[{"1", ",", 
            FractionBox["1", 
             SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           FractionBox["1", 
            SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}]]}], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Delta]", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{"\[Omega]p", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             FractionBox["1", 
              SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}]}], "+", 
             RowBox[{"\[Omega]p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
                 SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], 
               ")"}]}]}], ")"}]}], 
          RowBox[{"BesselI", "[", 
           RowBox[{"0", ",", 
            FractionBox["1", 
             SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}], ")"}], "2"], 
      RowBox[{"2", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", 
            SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]], " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}], 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", 
          FractionBox["1", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}]], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]], " ", "\[Delta]", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{"\[Omega]p", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]], " ", 
           RowBox[{"BesselI", "[", 
            RowBox[{"1", ",", 
             FractionBox["1", 
              SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}]}], "+", 
             RowBox[{"\[Omega]p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["\[Delta]", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "2"]], " ", 
                 SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], 
               ")"}]}]}], ")"}]}], 
          RowBox[{"BesselI", "[", 
           RowBox[{"0", ",", 
            FractionBox["1", 
             SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}], ")"}], "2"], 
      RowBox[{"2", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", 
            SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Sigma]", "2"]}]], " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Delta]", " ", "\[Omega]p"}], "2"], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}], 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", 
          FractionBox["1", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8097677399944844`*^9, 3.809767746921271*^9}, {
   3.8100245907601786`*^9, 3.810024604139574*^9}, {3.8102893238958683`*^9, 
   3.8102893373248987`*^9}, {3.8102927206847467`*^9, 3.810292734641909*^9}, {
   3.8103712384440613`*^9, 3.8103712612358847`*^9}, {3.838283272470184*^9, 
   3.838283277323027*^9}, 3.8382842391004725`*^9, {3.838287440396435*^9, 
   3.8382874433882217`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"3b0fc470-2b01-4743-815c-2df59fb961ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell["MZ2d", "Section",
 CellChangeTimes->{{3.800691370142996*^9, 3.8006913816312513`*^9}, {
  3.810283774795701*^9, 3.8102837758267493`*^9}, {3.8194455454798074`*^9, 
  3.8194455457262015`*^9}},ExpressionUUID->"737b6182-6b41-4ce6-94fc-\
a2ef952f490b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1d\[Eta]VM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
       SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        FractionBox["1", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.809767128454097*^9, 3.809767197914521*^9}, {
   3.809767400074767*^9, 3.8097674020807085`*^9}, {3.809768439806593*^9, 
   3.8097684682208014`*^9}, {3.8100248265222692`*^9, 3.810024895351771*^9}, {
   3.8102895543644505`*^9, 3.8102896024470034`*^9}, 3.8102922170694504`*^9, {
   3.8103708169849668`*^9, 3.8103708319985404`*^9}, 3.8103709598560705`*^9, {
   3.8382831828962374`*^9, 3.8382831884910574`*^9}, 3.8382833995119576`*^9, {
   3.838284629016987*^9, 3.838284656008913*^9}, 3.8382847470335617`*^9, 
   3.838285386209563*^9},
 CellLabel->
  "In[193]:=",ExpressionUUID->"f472df8b-c08e-4100-ad4c-f52236d01d10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2d\[Eta]VM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
       SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        FractionBox["1", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8102895846148405`*^9, 3.810289608063878*^9}, 
   3.810292222685914*^9, {3.8103708185369225`*^9, 3.8103708339984827`*^9}, 
   3.810370988527149*^9, {3.838283191403963*^9, 3.838283200500947*^9}, 
   3.838283790742405*^9, {3.8382846478061695`*^9, 3.838284658004839*^9}, 
   3.8382853736852856`*^9},
 CellLabel->
  "In[194]:=",ExpressionUUID->"3cfc0e8c-ed84-4d6e-b1cf-2c7778ae3f66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pcd\[Eta]VM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
       SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         FractionBox["1", 
          SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        FractionBox["1", 
         SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.810289587646738*^9, 3.810289609495837*^9}, 
   3.810292226015808*^9, {3.810370826888682*^9, 3.8103708358874283`*^9}, 
   3.810370995891942*^9, {3.838283193228904*^9, 3.838283202811872*^9}, 
   3.838283809436929*^9, {3.8382846533810005`*^9, 3.838284659679785*^9}, 
   3.8382853710821056`*^9},
 CellLabel->
  "In[195]:=",ExpressionUUID->"e1baaecc-7036-4eea-939b-fba1d52805ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fd\[Eta]VM", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SuperscriptBox["\[Eta]\[Theta]", "2"], " ", "\[Omega]p", " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", 
          FractionBox["1", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Delta]", 
           " ", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", "\[Omega]p", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}]}], 
      ")"}], "2"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", 
          FractionBox["1", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]]}], "-", "\[Alpha]", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
        SuperscriptBox["\[Eta]\[Theta]", "2"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", 
          FractionBox["1", 
           SuperscriptBox["\[Eta]\[Theta]", "2"]]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]]}], "-", "\[Alpha]", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Delta]", " ", "\[Omega]p"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.8097677399944844`*^9, 3.809767746921271*^9}, {
   3.8100245907601786`*^9, 3.810024604139574*^9}, {3.8102893238958683`*^9, 
   3.8102893373248987`*^9}, {3.8102927206847467`*^9, 3.810292734641909*^9}, {
   3.8103712384440613`*^9, 3.8103712612358847`*^9}, {3.838283272470184*^9, 
   3.838283277323027*^9}, 3.8382842391004725`*^9, {3.838284751270425*^9, 
   3.8382847569048815`*^9}, 3.8382855956544714`*^9, 3.8382857297438965`*^9},
 CellLabel->
  "In[196]:=",ExpressionUUID->"050e134f-742f-49e4-a86e-7f905de42273"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Adding Loss", "Title",
 CellChangeTimes->{{3.8202304229256716`*^9, 3.820230424364626*^9}, {
  3.838481368412101*^9, 
  3.838481372436227*^9}},ExpressionUUID->"d8a48c19-8f08-4ae6-8b70-\
b0e74ab0825c"],

Cell["\<\
This section allows for the generation of lossy probabilities for a given \
protocol configuration. Loss is represented by \[Gamma], the per photon loss \
rate.\
\>", "Text",
 CellChangeTimes->{{3.8387951266169157`*^9, 
  3.8387951530580325`*^9}},ExpressionUUID->"0ce5b4d7-88f8-4258-bfa6-\
5a8b10721ac7"],

Cell["\<\
First, run the earlier sections of this notebook to define all the non-lossy \
expressions.\
\>", "Text",
 CellChangeTimes->{{3.838485205335596*^9, 3.8384852655579123`*^9}, {
  3.838485351558091*^9, 3.838485353684821*^9}, {3.83853905533959*^9, 
  3.8385390918131943`*^9}},ExpressionUUID->"fe32ba0b-b94d-45ff-8fcc-\
9e0a8413a625"],

Cell["\<\
Choose a protocol and configuration and run the cells for that choice. This \
will set the generic probability functions equal to the relevant \
probabilities for your chosen configuration.\
\>", "Text",
 CellChangeTimes->{{3.838485205335596*^9, 3.8384852655579123`*^9}, {
  3.838485351558091*^9, 
  3.838485353684821*^9}},ExpressionUUID->"f7ea5c33-b627-49d8-a742-\
d1a182dab68d"],

Cell["\<\
Then, lossy expressions can be generated for either bucket detectors (i.e. \
those detectors that cannot distinguish between photon numbers) or \
number-resolving detectors.\
\>", "Text",
 CellChangeTimes->{{3.838485205335596*^9, 
  3.838485343756878*^9}},ExpressionUUID->"69aed7f0-1c68-4319-a4ff-\
dcf75bcbd6a2"],

Cell["\<\
Choose a detector type, and run the code for that section to generate \
probabilities and Fisher information.\
\>", "Text",
 CellChangeTimes->{{3.838485205335596*^9, 
  3.8384853879086623`*^9}},ExpressionUUID->"42191318-f6e5-4565-969d-\
a28e27721e91"],

Cell["\<\
Probabilities must be generated first before Fisher information, as the \
latter calls the probability functions.\
\>", "Text",
 CellChangeTimes->{{3.838485205335596*^9, 
  3.838485425596444*^9}},ExpressionUUID->"f0273ad3-6d1a-4e4e-91b8-\
1bd82bb467cb"],

Cell["\<\
The code will attempt to simplify the Fisher information expression. \
Sometimes this can take some time, the \[OpenCurlyDoubleQuote]TimeConstraint\
\[CloseCurlyDoubleQuote] parameter ensures simplification will cancel for \
cases where it takes too long (usually MZ2s cases). Increasing this parameter \
may allow more complicated simplifications to complete, though this may take \
some time to evaluate and there is no guarantee the automatic simplification \
will ever be possible for every configuration. \
\>", "Text",
 CellChangeTimes->{{3.838485205335596*^9, 3.838485596621003*^9}, {
  3.838485631733655*^9, 
  3.8384856344765987`*^9}},ExpressionUUID->"93401f91-1891-411e-a896-\
1c8899445af8"],

Cell[CellGroupData[{

Cell["Protocol configuration choice", "Chapter",
 CellChangeTimes->{{3.838482345302099*^9, 3.8384823492269726`*^9}, {
  3.838482475411049*^9, 
  3.838482477331991*^9}},ExpressionUUID->"424dc240-4bf3-409a-ac6e-\
594f30b99679"],

Cell[CellGroupData[{

Cell["HOM", "Section",
 CellChangeTimes->{{3.838482354986258*^9, 
  3.8384823560892224`*^9}},ExpressionUUID->"ac554ce7-d389-423d-8382-\
2a95c97a8771"],

Cell[CellGroupData[{

Cell["Frequency-entangled photons", "Subsubsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.838482437937174*^9, 
  3.8384824387371483`*^9}},ExpressionUUID->"89a586a2-4406-4645-a13b-\
92b8396092ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P1HOM\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8384822674259567`*^9, 3.8384822904767337`*^9}, {
  3.838482416190099*^9, 3.838482425124419*^9}, {3.838482760001807*^9, 
  3.8384827670731635`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"7e575ee5-531c-4ab7-b663-522a60397229"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P2HOM\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482294330386*^9, {3.8384824297879996`*^9, 3.8384824312590837`*^9}, 
   3.8384828738281813`*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"cf111ae5-79e4-4f04-9735-f7254ef43ace"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pc", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"PcHOM\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482295109517*^9, {3.8384824303623223`*^9, 3.8384824327221403`*^9}, 
   3.8384828721667027`*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"6978d374-9c2f-4dfe-95e4-4976d5fea491"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frequency-independent photons", "Subsubsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.8384824398251143`*^9, 
  3.8384824445389624`*^9}},ExpressionUUID->"f7797f45-ca07-4341-8717-\
9a48920b0d8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P1HOMind\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8384822674259567`*^9, 3.8384822904767337`*^9}, {
   3.838482416190099*^9, 3.8384824466719646`*^9}, 
   3.838482866165456*^9},ExpressionUUID->"ef381e8d-1314-4923-81bd-\
2406f56a6368"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P2HOMind\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482294330386*^9, {3.8384824297879996`*^9, 3.8384824484909344`*^9}, 
   3.8384828676581993`*^9},ExpressionUUID->"008df996-a915-44e6-8be9-\
8828235cb162"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pc", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"PcHOMind\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482295109517*^9, {3.8384824303623223`*^9, 3.8384824541003375`*^9}, 
   3.838482870219765*^9},ExpressionUUID->"564f1fd7-6081-4194-9f15-\
8d7fab63387b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MZ2s", "Section",
 CellChangeTimes->{{3.838482354986258*^9, 3.8384823560892224`*^9}, {
  3.8384824830258026`*^9, 
  3.8384824837884493`*^9}},ExpressionUUID->"d5e0f0ea-4e68-4494-94d5-\
76d5883f35d4"],

Cell[CellGroupData[{

Cell["Mode-correlated noise", "Subsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.838482437937174*^9, 3.8384824387371483`*^9}, {3.8384825252668095`*^9, 
  3.8384825275867796`*^9}},ExpressionUUID->"be485201-4854-4c27-9847-\
5f716f5a596e"],

Cell[CellGroupData[{

Cell["Frequency-entangled photons", "Subsubsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.838482437937174*^9, 
  3.8384824387371483`*^9}},ExpressionUUID->"1db9a7fd-ff51-4c16-971e-\
ac31a9df7bf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P1s\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8384822674259567`*^9, 3.8384822904767337`*^9}, {
   3.838482416190099*^9, 3.838482425124419*^9}, 3.838482580577489*^9, 
   3.8384828546281843`*^9},
 CellLabel->
  "In[239]:=",ExpressionUUID->"cd3cb5cc-deac-4c6f-aa46-f1738cd99aa4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P2s\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482294330386*^9, {3.8384824297879996`*^9, 3.8384824312590837`*^9}, {
   3.83848258244343*^9, 3.83848258457036*^9}, 3.838482851725277*^9},
 CellLabel->
  "In[240]:=",ExpressionUUID->"bbbcc2ba-fc63-4b4b-8ed3-79f923da6155"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pc", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"Pcs\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482295109517*^9, {3.8384824303623223`*^9, 3.8384824327221403`*^9}, 
   3.8384825873382716`*^9, 3.838482849547348*^9},
 CellLabel->
  "In[241]:=",ExpressionUUID->"169c30d0-830e-4d7a-88c8-f8b5166037d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frequency-independent photons", "Subsubsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.8384824398251143`*^9, 
  3.8384824445389624`*^9}},ExpressionUUID->"bd0aeafb-999b-425f-8eb4-\
f401cb899a37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P1sind\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8384822674259567`*^9, 3.8384822904767337`*^9}, {
   3.838482416190099*^9, 3.8384824466719646`*^9}, 3.8384825899251876`*^9, 
   3.838482846352984*^9},ExpressionUUID->"30e5fdd1-f2e7-4345-a637-\
f2e0fc5498a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P2sind\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482294330386*^9, {3.8384824297879996`*^9, 3.8384824484909344`*^9}, 
   3.838482591750128*^9, 
   3.838482844409047*^9},ExpressionUUID->"a5760ef9-e874-45d3-9b57-\
d583aa5337a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pc", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"Pcsind\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482295109517*^9, {3.8384824303623223`*^9, 3.8384824541003375`*^9}, 
   3.8384825937150645`*^9, 
   3.838482842281116*^9},ExpressionUUID->"cab3d49f-1e5a-40f5-94ed-\
3c1205534702"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mode-uncorrelated noise", "Subsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.838482437937174*^9, 3.8384824387371483`*^9}, {3.8384825252668095`*^9, 
  3.8384825275867796`*^9}, {3.8384825984019136`*^9, 
  3.8384825984919114`*^9}},ExpressionUUID->"330e2191-1d26-4992-98d7-\
510ff01334c8"],

Cell[CellGroupData[{

Cell["Frequency-entangled photons", "Subsubsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.838482437937174*^9, 
  3.8384824387371483`*^9}},ExpressionUUID->"ecf66427-cc2d-424d-bbde-\
85d15f014891"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P1s\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8384822674259567`*^9, 3.8384822904767337`*^9}, {
  3.838482416190099*^9, 3.838482425124419*^9}, {3.838482580577489*^9, 
  3.838482600043861*^9}, {3.8384828300245113`*^9, 
  3.838482831980449*^9}},ExpressionUUID->"6e5be85d-225f-4a9e-896b-\
a59489b52970"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P2s\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482294330386*^9, {3.8384824297879996`*^9, 3.8384824312590837`*^9}, {
   3.83848258244343*^9, 3.838482609370459*^9}, 
   3.838482827704587*^9},ExpressionUUID->"84a8e312-6cce-4d54-a0cd-\
8febab0bdd4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pc", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"Pcs\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482295109517*^9, {3.8384824303623223`*^9, 3.8384824327221403`*^9}, {
   3.8384825873382716`*^9, 3.838482608425573*^9}, 
   3.838482825347663*^9},ExpressionUUID->"f0a0b9d5-941d-4cae-96bc-\
4e1522a385af"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frequency-independent photons", "Subsubsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.8384824398251143`*^9, 
  3.8384824445389624`*^9}},ExpressionUUID->"57089715-b884-4de2-9914-\
396ab057f725"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P1sind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8384822674259567`*^9, 3.8384822904767337`*^9}, {
   3.838482416190099*^9, 3.8384824466719646`*^9}, {3.8384825899251876`*^9, 
   3.838482606121941*^9}, 
   3.838482822262763*^9},ExpressionUUID->"aa177eb2-2632-41f2-9fa4-\
b59435ab14ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P2sind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482294330386*^9, {3.8384824297879996`*^9, 3.8384824484909344`*^9}, {
   3.838482591750128*^9, 3.838482605417863*^9}, 
   3.838482820699814*^9},ExpressionUUID->"a243a5d7-a333-47fa-a119-\
eedf3e5c223e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pc", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"Pcsind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482295109517*^9, {3.8384824303623223`*^9, 3.8384824541003375`*^9}, {
   3.8384825937150645`*^9, 3.8384826043537207`*^9}, 
   3.8384828186848793`*^9},ExpressionUUID->"96acee2c-81de-4db0-a35b-\
1bb6fb894ea7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MZ2d", "Section",
 CellChangeTimes->{{3.838482354986258*^9, 3.8384823560892224`*^9}, {
   3.8384824830258026`*^9, 3.8384824837884493`*^9}, 
   3.838482615153398*^9},ExpressionUUID->"4dbf5237-bc62-4f4f-b4cd-\
8d45a69ba4ae"],

Cell[CellGroupData[{

Cell["Mode-correlated noise", "Subsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.838482437937174*^9, 3.8384824387371483`*^9}, {3.8384825252668095`*^9, 
  3.8384825275867796`*^9}},ExpressionUUID->"7bbd159b-8d6c-47fa-9f98-\
e25a99074ecc"],

Cell[CellGroupData[{

Cell["Frequency-entangled photons", "Subsubsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.838482437937174*^9, 
  3.8384824387371483`*^9}},ExpressionUUID->"da2fec04-e79d-4837-89dd-\
2d0a54c0e414"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P1d\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8384822674259567`*^9, 3.8384822904767337`*^9}, {
   3.838482416190099*^9, 3.838482425124419*^9}, 3.838482580577489*^9, 
   3.8384826191779976`*^9, 3.838482812462081*^9},
 CellLabel->
  "In[220]:=",ExpressionUUID->"8795cf60-d312-4ca1-a9fa-85ff4eef0ed3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P2d\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482294330386*^9, {3.8384824297879996`*^9, 3.8384824312590837`*^9}, {
   3.83848258244343*^9, 3.83848258457036*^9}, 3.838482621659195*^9, 
   3.8384828105291424`*^9},
 CellLabel->
  "In[221]:=",ExpressionUUID->"c3655ef9-9f21-4f6b-b58c-49abcb4327b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pc", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"Pcd\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482295109517*^9, {3.8384824303623223`*^9, 3.8384824327221403`*^9}, 
   3.8384825873382716`*^9, 3.8384826225226297`*^9, 3.838482808284215*^9},
 CellLabel->
  "In[222]:=",ExpressionUUID->"53a2d7b4-5525-45ec-9887-7ce3b2f960d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frequency-independent photons", "Subsubsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.8384824398251143`*^9, 
  3.8384824445389624`*^9}},ExpressionUUID->"e55487dc-7e1e-4220-8eb9-\
f5c4d3caabb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P1dind\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8384822674259567`*^9, 3.8384822904767337`*^9}, {
   3.838482416190099*^9, 3.8384824466719646`*^9}, 3.8384825899251876`*^9, 
   3.838482627506194*^9, 3.8384827987315245`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"7c51ed5f-088e-4926-889d-74976a764595"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P2dind\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482294330386*^9, {3.8384824297879996`*^9, 3.8384824484909344`*^9}, 
   3.838482591750128*^9, 3.838482628361887*^9, 3.838482796577594*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"b1c8c97a-d768-4c22-8a91-06f7d3fbc87d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pc", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"Pcdind\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482295109517*^9, {3.8384824303623223`*^9, 3.8384824541003375`*^9}, 
   3.8384825937150645`*^9, 3.8384826323149815`*^9, 3.8384827945816584`*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"bef71205-5597-4d2e-97b3-b2a470bccccd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mode-uncorrelated noise", "Subsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.838482437937174*^9, 3.8384824387371483`*^9}, {3.8384825252668095`*^9, 
  3.8384825275867796`*^9}, {3.8384825984019136`*^9, 
  3.8384825984919114`*^9}},ExpressionUUID->"682620a7-db55-4efe-b129-\
dfb87a8c01a8"],

Cell[CellGroupData[{

Cell["Frequency-entangled photons", "Subsubsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.838482437937174*^9, 
  3.8384824387371483`*^9}},ExpressionUUID->"818314db-f82e-44fb-a2db-\
492fdadee2d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P1d\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8384822674259567`*^9, 3.8384822904767337`*^9}, {
   3.838482416190099*^9, 3.838482425124419*^9}, {3.838482580577489*^9, 
   3.838482600043861*^9}, 3.8384826338267336`*^9, 
   3.838482788827844*^9},ExpressionUUID->"5ee2d9c0-bb64-41cd-9d39-\
42d81e1c8269"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P2d\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482294330386*^9, {3.8384824297879996`*^9, 3.8384824312590837`*^9}, {
   3.83848258244343*^9, 3.8384826347140694`*^9}, 
   3.8384827865149193`*^9},ExpressionUUID->"fcd8ffe4-7b7c-4bcf-9fdd-\
813251cd4a49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pc", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"Pcd\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482295109517*^9, {3.8384824303623223`*^9, 3.8384824327221403`*^9}, {
   3.8384825873382716`*^9, 3.8384826360502477`*^9}, 
   3.838482784554394*^9},ExpressionUUID->"e73f5c79-9602-4a2f-8461-\
ba31e6e5e194"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frequency-independent photons", "Subsubsection",
 CellChangeTimes->{{3.838482398909991*^9, 3.83848240657926*^9}, {
  3.8384824398251143`*^9, 
  3.8384824445389624`*^9}},ExpressionUUID->"a44221f4-f059-460b-88fd-\
d572534ce2c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P1dind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8384822674259567`*^9, 3.8384822904767337`*^9}, {
   3.838482416190099*^9, 3.8384824466719646`*^9}, {3.8384825899251876`*^9, 
   3.838482606121941*^9}, 3.838482637178499*^9, 3.838482781659504*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"b0e05255-c6f8-4cab-949c-3d6e2a68cecf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"P2dind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482294330386*^9, {3.8384824297879996`*^9, 3.8384824484909344`*^9}, {
   3.838482591750128*^9, 3.838482605417863*^9}, 3.8384826386259623`*^9, 
   3.838482779761879*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"bf69db92-a57e-4453-8b00-f9b2a89bc595"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pc", "[", 
   RowBox[{
   "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
    "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_"}], "]"}], ":=", 
  RowBox[{"Pcdind\[Mu]\[Eta]", "[", 
   RowBox[{
   "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
    "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.838482295109517*^9, {3.8384824303623223`*^9, 3.8384824541003375`*^9}, {
   3.8384825937150645`*^9, 3.8384826043537207`*^9}, 3.8384826396984277`*^9, 
   3.838482777517791*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"af489795-aad1-4608-a825-595c0e71035d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate lossy probabilities and Fisher information", "Chapter",
 CellChangeTimes->{{3.838482345302099*^9, 3.8384823492269726`*^9}, {
  3.838482475411049*^9, 3.838482477331991*^9}, {3.838482692786608*^9, 
  3.838482700265444*^9}, {3.838482737585184*^9, 
  3.8384827407216325`*^9}},ExpressionUUID->"63493e0b-a81f-4f90-a70b-\
f59d26c9cd49"],

Cell[CellGroupData[{

Cell["Bucket detectors", "Section",
 CellChangeTimes->{{3.8384827138535347`*^9, 
  3.838482715720408*^9}},ExpressionUUID->"639c15ff-52f1-4ef8-becc-\
9b9ddc4683f9"],

Cell[CellGroupData[{

Cell["Probabilities", "Subsection",
 CellChangeTimes->{{3.838483132498866*^9, 
  3.8384831351757774`*^9}},ExpressionUUID->"338a2660-e96d-4b51-bc0b-\
eaf33e078814"],

Cell[CellGroupData[{

Cell["generate", "Subsubsection",
 CellChangeTimes->{{3.8384833444628515`*^9, 3.8384833464586573`*^9}, {
  3.8384834064727364`*^9, 
  3.8384834093796425`*^9}},ExpressionUUID->"c2a3d94f-afea-42b5-9470-\
f8b3ae7674d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pc\[Gamma]", "[", 
     RowBox[{
     "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
      "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
    ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Gamma]"}], ")"}], "^", "2"}], " ", 
      RowBox[{"Pc", "[", 
       RowBox[{
       "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
        "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], "//", 
     "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", "coincidence", "*)"}]}]], "Input",
 CellChangeTimes->{
  3.8384539895591636`*^9, {3.8384540767113657`*^9, 3.8384540776628733`*^9}, {
   3.838454773007036*^9, 3.8384547737655945`*^9}, {3.83845497149949*^9, 
   3.8384550073050594`*^9}, {3.838482747810193*^9, 3.8384827515209513`*^9}, {
   3.8384828869216313`*^9, 3.83848291733008*^9}, {3.8384831572981863`*^9, 
   3.838483177712661*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"24c81a45-6875-4654-b655-ceaa0254316f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P1\[Gamma]", "[", 
     RowBox[{
     "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
      "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
    ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Gamma]"}], ")"}], "^", "2"}], " ", 
       RowBox[{"P1", "[", 
        RowBox[{
        "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
         "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], "+", 
      RowBox[{"\[Gamma]", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"P1", "[", 
           RowBox[{
           "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", 
            ",", "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], "+", 
         RowBox[{"Pc", "[", 
          RowBox[{
          "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",",
            "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], ")"}]}]}], "//",
      "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"click", " ", "at", " ", "D1"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.838454080280802*^9, 3.8384541413746223`*^9}, {
   3.838454714230968*^9, 3.8384547183580112`*^9}, 3.838454768897539*^9, {
   3.8384549722435637`*^9, 3.838455009128038*^9}, {3.8384829223381443`*^9, 
   3.8384829225930924`*^9}, {3.838482967507347*^9, 3.8384829808686175`*^9}, {
   3.8384830631801605`*^9, 3.8384830851860433`*^9}, {3.838483161624963*^9, 
   3.8384831635257463`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"88813603-ef7e-4ea8-a14d-7380a4a73263"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P2\[Gamma]", "[", 
     RowBox[{
     "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
      "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
    ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Gamma]"}], ")"}], "^", "2"}], " ", 
       RowBox[{"P2", "[", 
        RowBox[{
        "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
         "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], "+", 
      RowBox[{"\[Gamma]", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"P2", "[", 
           RowBox[{
           "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", 
            ",", "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], "+", 
         RowBox[{"Pc", "[", 
          RowBox[{
          "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",",
            "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], ")"}]}]}], "//",
      "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"click", " ", "at", " ", "D2"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.838454776304805*^9, 3.838454788709798*^9}, {
   3.8384549731210275`*^9, 3.8384550111291122`*^9}, {3.838483056630184*^9, 
   3.8384830897462225`*^9}, 3.8384831831782675`*^9, {3.8384836528966594`*^9, 
   3.8384836568976603`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"36fa06c8-b832-4d06-92b0-9cf7be5cc2fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P0\[Gamma]", "[", 
     RowBox[{
     "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
      "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
    ":=", 
    RowBox[{"\[Gamma]", "^", "2"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"no", " ", "clicks"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8384547911131687`*^9, 3.8384548020231466`*^9}, {
   3.8384549749708986`*^9, 3.8384549780296555`*^9}, 3.8384550127287254`*^9, {
   3.8384830878909845`*^9, 3.838483097924984*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"cb54d404-b893-47b4-868f-fa685654e48f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["output", "Subsubsection",
 CellChangeTimes->{{3.8384833489617653`*^9, 3.838483350873479*^9}, {
  3.838483413518509*^9, 
  3.838483415823435*^9}},ExpressionUUID->"daf50a3d-cae9-43fc-a721-\
8fb3b03df695"],

Cell[BoxData[
 RowBox[{"Pc\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.8384539895591636`*^9, {3.8384540767113657`*^9, 3.8384540776628733`*^9}, {
   3.838454773007036*^9, 3.8384547737655945`*^9}, {3.83845497149949*^9, 
   3.8384550073050594`*^9}, {3.838482747810193*^9, 3.8384827515209513`*^9}, {
   3.8384828869216313`*^9, 3.83848291733008*^9}, {3.8384831572981863`*^9, 
   3.838483177712661*^9}, {3.838483362632807*^9, 3.8384833747389917`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"684928da-5a04-487e-ad14-7a5c9af11e33"],

Cell[BoxData[
 RowBox[{"P1\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.838454080280802*^9, 3.8384541413746223`*^9}, {
   3.838454714230968*^9, 3.8384547183580112`*^9}, 3.838454768897539*^9, {
   3.8384549722435637`*^9, 3.838455009128038*^9}, {3.8384829223381443`*^9, 
   3.8384829225930924`*^9}, {3.838482967507347*^9, 3.8384829808686175`*^9}, {
   3.8384830631801605`*^9, 3.8384830851860433`*^9}, {3.838483161624963*^9, 
   3.8384831635257463`*^9}, {3.8384833646574683`*^9, 3.83848337790667*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"a61f7a3b-a97a-4136-aaea-3dfd727ca0c0"],

Cell[BoxData[
 RowBox[{"P2\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.838454776304805*^9, 3.838454788709798*^9}, {
   3.8384549731210275`*^9, 3.8384550111291122`*^9}, {3.838483056630184*^9, 
   3.8384830897462225`*^9}, 3.8384831831782675`*^9, {3.838483366865773*^9, 
   3.8384833804986386`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"78d48dc0-3b93-43c4-9b26-333010f85113"],

Cell[BoxData[
 RowBox[{"P0\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8384547911131687`*^9, 3.8384548020231466`*^9}, {
   3.8384549749708986`*^9, 3.8384549780296555`*^9}, 3.8384550127287254`*^9, {
   3.8384830878909845`*^9, 3.838483097924984*^9}, {3.838483370041416*^9, 
   3.838483382267264*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"b2363c3a-0a26-4706-95ce-ff226f8893ee"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fisher information", "Subsection",
 CellChangeTimes->{{3.838483132498866*^9, 
  3.8384831446088037`*^9}},ExpressionUUID->"a9df3e07-719d-4c6e-864e-\
e4a8d837dffd"],

Cell[CellGroupData[{

Cell["generate", "Subsubsection",
 CellChangeTimes->{{3.8384833444628515`*^9, 3.8384833464586573`*^9}, {
  3.8384834064727364`*^9, 
  3.8384834093796425`*^9}},ExpressionUUID->"803c2f53-6a6a-45df-b316-\
5533855ccdc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Pc\[Gamma]", "[", 
        RowBox[{
        "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
         "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}], 
       ",", "\[Delta]"}], "]"}], "^", "2"}], 
    RowBox[{"Pc\[Gamma]", "[", 
     RowBox[{
     "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
      "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}]], 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"P1\[Gamma]", "[", 
        RowBox[{
        "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
         "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}], 
       ",", "\[Delta]"}], "]"}], "^", "2"}], 
    RowBox[{"P1\[Gamma]", "[", 
     RowBox[{
     "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
      "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}]], 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"P2\[Gamma]", "[", 
        RowBox[{
        "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
         "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}], 
       ",", "\[Delta]"}], "]"}], "^", "2"}], 
    RowBox[{"P2\[Gamma]", "[", 
     RowBox[{
     "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
      "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.8384844922407045`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"81cc5955-6707-434b-a403-c608fc11ff28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"%", ",", 
    RowBox[{"TimeConstraint", "\[Rule]", "1"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8384843989462495`*^9, 3.8384844030243607`*^9}, {
   3.8384844753922377`*^9, 3.838484487877019*^9}, 3.8384847386184807`*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"3d51ea67-87e7-45f3-932a-9f6e7e4b2ca1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F\[Gamma]", "[", 
    RowBox[{
    "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
     "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
   "=", "%"}], ";"}]], "Input",
 CellChangeTimes->{{3.8384831153744197`*^9, 3.838483121485221*^9}, {
   3.8384832374320393`*^9, 3.8384833272435913`*^9}, {3.8384841477289076`*^9, 
   3.8384841480723176`*^9}, 3.8384842011545153`*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"fbf9131b-1b22-4da1-91ab-a5c68a041501"]
}, Open  ]],

Cell[CellGroupData[{

Cell["output", "Subsubsection",
 CellChangeTimes->{{3.8384833489617653`*^9, 3.838483350873479*^9}, {
  3.838483413518509*^9, 
  3.838483415823435*^9}},ExpressionUUID->"f90a9700-0e30-4ee0-a3ac-\
a4f7f5adf221"],

Cell[BoxData[
 RowBox[{"F\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.838483437884623*^9, 3.838483446261388*^9}, {
  3.838483557409718*^9, 3.838483562107566*^9}, {3.8384842189854527`*^9, 
  3.838484222173879*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"ab1e20e1-b51c-4a6d-ad0a-95fecbe1c7a3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Number-resolving detectors detectors", "Section",
 CellChangeTimes->{{3.8384827138535347`*^9, 3.838482715720408*^9}, {
  3.838483634696763*^9, 
  3.8384836401831045`*^9}},ExpressionUUID->"9a6d6a1d-335a-4b33-89e9-\
6bde94555135"],

Cell[CellGroupData[{

Cell["Probabilities", "Subsection",
 CellChangeTimes->{{3.838483132498866*^9, 
  3.8384831351757774`*^9}},ExpressionUUID->"bbb15c70-3af5-4b91-9612-\
a50de85ca887"],

Cell[CellGroupData[{

Cell["generate", "Subsubsection",
 CellChangeTimes->{{3.8384833444628515`*^9, 3.8384833464586573`*^9}, {
  3.8384834064727364`*^9, 
  3.8384834093796425`*^9}},ExpressionUUID->"564c052a-2df5-436b-a584-\
8bb8cf812035"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pc\[Gamma]", "[", 
     RowBox[{
     "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
      "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
    ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Gamma]"}], ")"}], "^", "2"}], " ", 
      RowBox[{"Pc", "[", 
       RowBox[{
       "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
        "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], "//", 
     "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", "coincidence", "*)"}]}]], "Input",
 CellChangeTimes->{
  3.8384539895591636`*^9, {3.8384540767113657`*^9, 3.8384540776628733`*^9}, {
   3.838454773007036*^9, 3.8384547737655945`*^9}, {3.83845497149949*^9, 
   3.8384550073050594`*^9}, {3.838482747810193*^9, 3.8384827515209513`*^9}, {
   3.8384828869216313`*^9, 3.83848291733008*^9}, {3.8384831572981863`*^9, 
   3.838483177712661*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"ee22b686-6d7a-4fd1-83a2-5e227f5bcc81"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P12\[Gamma]", "[", 
     RowBox[{
     "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
      "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
    ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Gamma]"}], ")"}], "^", "2"}], " ", 
      RowBox[{"P1", "[", 
       RowBox[{
       "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
        "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], "//", 
     "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"two", " ", "clicks", " ", "at", " ", "D1"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.838454080280802*^9, 3.8384541413746223`*^9}, {
   3.838454714230968*^9, 3.8384547183580112`*^9}, 3.838454768897539*^9, {
   3.8384549722435637`*^9, 3.838455009128038*^9}, {3.8384829223381443`*^9, 
   3.8384829225930924`*^9}, {3.838482967507347*^9, 3.8384829808686175`*^9}, {
   3.8384830631801605`*^9, 3.8384830851860433`*^9}, {3.838483161624963*^9, 
   3.8384831635257463`*^9}, {3.83848367248097*^9, 3.8384837002760053`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"a9a91457-d09d-4c2a-b417-7f8344d24452"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P11\[Gamma]", "[", 
     RowBox[{
     "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
      "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
    ":=", 
    RowBox[{
     RowBox[{"\[Gamma]", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"P1", "[", 
          RowBox[{
          "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",",
            "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], "+", 
        RowBox[{"Pc", "[", 
         RowBox[{
         "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
          "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], ")"}]}], "//",
      "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"one", " ", "click", " ", "at", " ", "D1"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.838454080280802*^9, 3.8384541413746223`*^9}, {
   3.838454714230968*^9, 3.8384547183580112`*^9}, 3.838454768897539*^9, {
   3.8384549722435637`*^9, 3.838455009128038*^9}, {3.8384829223381443`*^9, 
   3.8384829225930924`*^9}, {3.838482967507347*^9, 3.8384829808686175`*^9}, {
   3.8384830631801605`*^9, 3.8384830851860433`*^9}, {3.838483161624963*^9, 
   3.8384831635257463`*^9}, {3.8384836742259135`*^9, 3.838483705681357*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"5a080fbd-2420-4ab8-9c1c-6b024fad4a2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P22\[Gamma]", "[", 
     RowBox[{
     "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
      "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
    ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Gamma]"}], ")"}], "^", "2"}], " ", 
      RowBox[{"P2", "[", 
       RowBox[{
       "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
        "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], "//", 
     "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"two", " ", "clicks", " ", "at", " ", "D2"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.838454776304805*^9, 3.838454788709798*^9}, {
   3.8384549731210275`*^9, 3.8384550111291122`*^9}, {3.838483056630184*^9, 
   3.8384830897462225`*^9}, 3.8384831831782675`*^9, {3.8384836310664244`*^9, 
   3.8384836327920065`*^9}, 3.8384836759998555`*^9, {3.8384837097689285`*^9, 
   3.8384837223920884`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"ccc6e07b-acc2-45f2-baf4-f2ab68eb7fb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P21\[Gamma]", "[", 
     RowBox[{
     "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
      "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
    ":=", 
    RowBox[{
     RowBox[{"\[Gamma]", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Gamma]"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"P2", "[", 
          RowBox[{
          "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",",
            "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], "+", 
        RowBox[{"Pc", "[", 
         RowBox[{
         "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
          "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]"}], "]"}]}], ")"}]}], "//",
      "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"two", " ", "clicks", " ", "at", " ", "D1"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.838454776304805*^9, 3.838454788709798*^9}, {
   3.8384549731210275`*^9, 3.8384550111291122`*^9}, {3.838483056630184*^9, 
   3.8384830897462225`*^9}, 3.8384831831782675`*^9, {3.8384836310664244`*^9, 
   3.8384836327920065`*^9}, 3.8384836779837923`*^9, {3.8384837166501303`*^9, 
   3.838483727976192*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"9a0a72f0-60f8-4bde-add4-20998b1a7cc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P0\[Gamma]", "[", 
     RowBox[{
     "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
      "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
    ":=", 
    RowBox[{"\[Gamma]", "^", "2"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"no", " ", "clicks"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8384547911131687`*^9, 3.8384548020231466`*^9}, {
   3.8384549749708986`*^9, 3.8384549780296555`*^9}, 3.8384550127287254`*^9, {
   3.8384830878909845`*^9, 3.838483097924984*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"4f0620cc-93f1-48fb-a1ba-939ceda6bc20"]
}, Open  ]],

Cell[CellGroupData[{

Cell["output", "Subsubsection",
 CellChangeTimes->{{3.8384833489617653`*^9, 3.838483350873479*^9}, {
  3.838483413518509*^9, 
  3.838483415823435*^9}},ExpressionUUID->"2d618585-b574-4a15-b841-\
bce2ed077ce1"],

Cell[BoxData[
 RowBox[{"Pc\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.8384539895591636`*^9, {3.8384540767113657`*^9, 3.8384540776628733`*^9}, {
   3.838454773007036*^9, 3.8384547737655945`*^9}, {3.83845497149949*^9, 
   3.8384550073050594`*^9}, {3.838482747810193*^9, 3.8384827515209513`*^9}, {
   3.8384828869216313`*^9, 3.83848291733008*^9}, {3.8384831572981863`*^9, 
   3.838483177712661*^9}, {3.838483362632807*^9, 3.8384833747389917`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"4f04b051-0d11-4218-bd85-f8eb62a205a6"],

Cell[BoxData[
 RowBox[{"P12\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.838454080280802*^9, 3.8384541413746223`*^9}, {
   3.838454714230968*^9, 3.8384547183580112`*^9}, 3.838454768897539*^9, {
   3.8384549722435637`*^9, 3.838455009128038*^9}, {3.8384829223381443`*^9, 
   3.8384829225930924`*^9}, {3.838482967507347*^9, 3.8384829808686175`*^9}, {
   3.8384830631801605`*^9, 3.8384830851860433`*^9}, {3.838483161624963*^9, 
   3.8384831635257463`*^9}, {3.8384833646574683`*^9, 3.83848337790667*^9}, 
   3.838483738703864*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"93f98891-12fb-48fb-9209-c98f592d0857"],

Cell[BoxData[
 RowBox[{"P11\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.838454080280802*^9, 3.8384541413746223`*^9}, {
   3.838454714230968*^9, 3.8384547183580112`*^9}, 3.838454768897539*^9, {
   3.8384549722435637`*^9, 3.838455009128038*^9}, {3.8384829223381443`*^9, 
   3.8384829225930924`*^9}, {3.838482967507347*^9, 3.8384829808686175`*^9}, {
   3.8384830631801605`*^9, 3.8384830851860433`*^9}, {3.838483161624963*^9, 
   3.8384831635257463`*^9}, {3.8384833646574683`*^9, 3.83848337790667*^9}, {
   3.8384837404415855`*^9, 3.8384837417998714`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"d5197a5a-2e83-4fb8-9595-d59aa9d473e2"],

Cell[BoxData[
 RowBox[{"P22\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.838454776304805*^9, 3.838454788709798*^9}, {
   3.8384549731210275`*^9, 3.8384550111291122`*^9}, {3.838483056630184*^9, 
   3.8384830897462225`*^9}, 3.8384831831782675`*^9, {3.838483366865773*^9, 
   3.8384833804986386`*^9}, 3.838483755200204*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"0fac6d43-c8e8-40ba-b98b-ea0fae2e11af"],

Cell[BoxData[
 RowBox[{"P21\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.838454776304805*^9, 3.838454788709798*^9}, {
   3.8384549731210275`*^9, 3.8384550111291122`*^9}, {3.838483056630184*^9, 
   3.8384830897462225`*^9}, 3.8384831831782675`*^9, {3.838483366865773*^9, 
   3.8384833804986386`*^9}, 3.838483756709444*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"7be568a1-afe9-45aa-a9f1-4a439a2d5a14"],

Cell[BoxData[
 RowBox[{"P0\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8384547911131687`*^9, 3.8384548020231466`*^9}, {
   3.8384549749708986`*^9, 3.8384549780296555`*^9}, 3.8384550127287254`*^9, {
   3.8384830878909845`*^9, 3.838483097924984*^9}, {3.838483370041416*^9, 
   3.838483382267264*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"c3a1e44d-e171-4b3c-a1bf-af435c3b0cda"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fisher information", "Subsection",
 CellChangeTimes->{{3.838483132498866*^9, 
  3.8384831446088037`*^9}},ExpressionUUID->"5ba47630-2aeb-45b1-9b81-\
174804831b57"],

Cell[CellGroupData[{

Cell["generate", "Subsubsection",
 CellChangeTimes->{{3.8384833444628515`*^9, 3.8384833464586573`*^9}, {
  3.8384834064727364`*^9, 
  3.8384834093796425`*^9}},ExpressionUUID->"04830bc9-aea1-4724-b5fb-\
2c5963706ecd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Pc\[Gamma]", "[", 
        RowBox[{
        "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
         "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}], 
       ",", "\[Delta]"}], "]"}], "^", "2"}], 
    RowBox[{"Pc\[Gamma]", "[", 
     RowBox[{
     "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
      "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}]], 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"P12\[Gamma]", "[", 
        RowBox[{
        "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
         "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}], 
       ",", "\[Delta]"}], "]"}], "^", "2"}], 
    RowBox[{"P12\[Gamma]", "[", 
     RowBox[{
     "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
      "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}]], 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"P11\[Gamma]", "[", 
        RowBox[{
        "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
         "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}], 
       ",", "\[Delta]"}], "]"}], "^", "2"}], 
    RowBox[{"P11\[Gamma]", "[", 
     RowBox[{
     "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
      "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}]], 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"P22\[Gamma]", "[", 
        RowBox[{
        "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
         "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}], 
       ",", "\[Delta]"}], "]"}], "^", "2"}], 
    RowBox[{"P22\[Gamma]", "[", 
     RowBox[{
     "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
      "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}]], 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"P21\[Gamma]", "[", 
        RowBox[{
        "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
         "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}], 
       ",", "\[Delta]"}], "]"}], "^", "2"}], 
    RowBox[{"P21\[Gamma]", "[", 
     RowBox[{
     "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
      "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], "]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.838483951023548*^9, {3.8384843262804203`*^9, 3.8384843373624573`*^9}, {
   3.8384843865833316`*^9, 3.838484392376456*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"bac4c028-9204-4e14-b854-af2e0e9d89ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"%", ",", 
    RowBox[{"TimeConstraint", "\[Rule]", "1"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8384843989462495`*^9, 3.8384844030243607`*^9}, {
   3.8384844753922377`*^9, 3.8384844965825872`*^9}, 3.8384847550264845`*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"81a9dc8c-0b96-474d-8915-1d88a6513b55"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F\[Gamma]", "[", 
    RowBox[{
    "\[Delta]_", ",", "\[Alpha]_", ",", "\[Sigma]_", ",", "\[Omega]p_", ",", 
     "\[Eta]\[Epsilon]_", ",", "\[Eta]\[Theta]_", ",", "\[Gamma]_"}], "]"}], 
   "=", "%"}], ";"}]], "Input",
 CellChangeTimes->{{3.8384831153744197`*^9, 3.838483121485221*^9}, {
   3.8384832374320393`*^9, 3.8384833272435913`*^9}, {3.8384837630437813`*^9, 
   3.8384837842090535`*^9}, {3.838483943362797*^9, 3.838483947416666*^9}, 
   3.838483987113061*^9, 3.838484063097128*^9, 3.8384841170091577`*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"4a7de653-853a-446e-aae5-df0b1bc73af6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["output", "Subsubsection",
 CellChangeTimes->{{3.8384833489617653`*^9, 3.838483350873479*^9}, {
  3.838483413518509*^9, 
  3.838483415823435*^9}},ExpressionUUID->"93be7269-5f20-466c-a630-\
86c0655ec7cf"],

Cell[BoxData[
 RowBox[{"F\[Gamma]", "[", 
  RowBox[{
  "\[Delta]", ",", "\[Alpha]", ",", "\[Sigma]", ",", "\[Omega]p", ",", 
   "\[Eta]\[Epsilon]", ",", "\[Eta]\[Theta]", ",", "\[Gamma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.838483437884623*^9, 3.838483446261388*^9}, {
   3.838483557409718*^9, 3.838483562107566*^9}, 3.838484107666184*^9, {
   3.8384841575528545`*^9, 3.8384841577914557`*^9}, {3.8384845879675736`*^9, 
   3.838484592582425*^9}, {3.8385395413489866`*^9, 3.838539627316287*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"c359f366-ff9c-4c44-90a5-fa62549b3ffa"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.1 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1722, 37, 621, "Text",ExpressionUUID->"f9f63b1b-c4cc-4472-a491-fff2a8e772e3"],
Cell[CellGroupData[{
Cell[2305, 61, 148, 3, 107, "Title",ExpressionUUID->"7d9d4d5f-3f7d-4591-ad96-8a3036ac2301"],
Cell[CellGroupData[{
Cell[2478, 68, 224, 4, 73, "Section",ExpressionUUID->"c0ceb82c-7d4f-4b7b-9fda-ae995aa12c12"],
Cell[CellGroupData[{
Cell[2727, 76, 210, 4, 59, "Subsection",ExpressionUUID->"a991141b-c155-46f6-b668-617522b314e8"],
Cell[2940, 82, 2190, 61, 129, "Input",ExpressionUUID->"8df5466e-163a-4d8d-8029-4002645c16c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5167, 148, 155, 3, 59, "Subsection",ExpressionUUID->"efbc7d75-6cea-4f3c-91e2-552b278040b4"],
Cell[5325, 153, 3118, 85, 278, "Input",ExpressionUUID->"6448c7cb-b981-4a9a-b3ad-75b8272f130f"],
Cell[8446, 240, 1449, 39, 96, "Input",ExpressionUUID->"e9d38829-5fcb-4c53-8791-a0013a7404d3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9944, 285, 273, 4, 73, "Section",ExpressionUUID->"34df156f-60fb-4c84-bf88-f8aa2d81c0e3"],
Cell[CellGroupData[{
Cell[10242, 293, 210, 4, 59, "Subsection",ExpressionUUID->"4519b940-8f2c-461d-82c7-2a4a6c16355d"],
Cell[10455, 299, 1143, 27, 49, "Input",ExpressionUUID->"878cabab-4bf9-4581-b8dc-04bc79342f62"],
Cell[11601, 328, 1164, 27, 49, "Input",ExpressionUUID->"c2613f2f-1eef-46de-88ce-4787c63c2e6e"],
Cell[12768, 357, 1127, 25, 49, "Input",ExpressionUUID->"f14f3486-f8a6-4c31-9202-98b1d8e5484b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13932, 387, 155, 3, 59, "Subsection",ExpressionUUID->"457b3167-b53d-4a19-bc32-4e4ba1b9ffcc"],
Cell[14090, 392, 3158, 86, 278, "Input",ExpressionUUID->"a36da86a-1bec-4985-b505-830c5fda1917"],
Cell[17251, 480, 1502, 39, 96, "Input",ExpressionUUID->"a94597f8-2c8d-4148-b042-59283a6f5019"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18814, 526, 201, 4, 107, "Title",ExpressionUUID->"bb603ee8-1975-4dae-aea4-b25474a5b261"],
Cell[CellGroupData[{
Cell[19040, 534, 210, 4, 59, "Subsection",ExpressionUUID->"7d8d21bf-d29f-4e09-a208-46e151bae969"],
Cell[19253, 540, 1041, 29, 51, "Input",ExpressionUUID->"1c7b1c09-7b49-459b-a47e-16e42a84c0e0"],
Cell[20297, 571, 998, 29, 51, "Input",ExpressionUUID->"bc3b4170-e222-47b6-8b41-8c5ebacbe9f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21332, 605, 155, 3, 59, "Subsection",ExpressionUUID->"ec9ef996-d135-4146-8cbc-7b8ff3ac0314"],
Cell[21490, 610, 2016, 51, 113, "Input",ExpressionUUID->"8f4be8a5-487f-4494-8e21-933782eed536"],
Cell[23509, 663, 1846, 47, 113, "Input",ExpressionUUID->"b52e947e-0866-4607-8c1c-548bfeb7cb77"],
Cell[25358, 712, 2827, 75, 114, "Input",ExpressionUUID->"123b6bba-df8c-4c5b-b43a-ae19373c6ba8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28234, 793, 276, 5, 107, "Title",ExpressionUUID->"02e16953-0880-4a84-bcdb-02cfadc2ea17"],
Cell[CellGroupData[{
Cell[28535, 802, 264, 4, 74, "Chapter",ExpressionUUID->"47ebb36e-82ae-4def-a4a9-d1384fb9b39c"],
Cell[CellGroupData[{
Cell[28824, 810, 224, 4, 73, "Section",ExpressionUUID->"a4c39409-26f1-4be7-87d2-f6b47db810d6"],
Cell[CellGroupData[{
Cell[29073, 818, 210, 4, 59, "Subsection",ExpressionUUID->"63f8aba7-a1b6-4e87-827b-c2f7f7a57d69"],
Cell[29286, 824, 1679, 44, 51, "Input",ExpressionUUID->"a5d58d21-d255-4460-b113-9787c22c4e8f"],
Cell[30968, 870, 1624, 43, 51, "Input",ExpressionUUID->"21360e75-d783-48f1-a8d2-dbd47a2340fa"],
Cell[32595, 915, 1096, 29, 49, "Input",ExpressionUUID->"eb663879-c8bf-47e7-ab1b-e0a485f0515d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33728, 949, 155, 3, 59, "Subsection",ExpressionUUID->"428a6e4f-4cae-422d-90c1-120c4a3dcba9"],
Cell[33886, 954, 3106, 79, 113, "Input",ExpressionUUID->"f2ca6adf-8150-47ef-ba3f-29b68b243148"],
Cell[36995, 1035, 2900, 76, 113, "Input",ExpressionUUID->"4cd3e7c6-d343-4724-a270-69e6ca0d670d"],
Cell[39898, 1113, 1568, 41, 92, "Input",ExpressionUUID->"7518a175-fda6-4d75-836d-5213b4482acb"],
Cell[41469, 1156, 16859, 435, 437, "Input",ExpressionUUID->"6ec68a20-baaa-4cab-889c-fd1ee592c243"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58377, 1597, 273, 4, 73, "Section",ExpressionUUID->"3c2b5e19-2478-412d-b7e9-bb34ffc28397"],
Cell[CellGroupData[{
Cell[58675, 1605, 210, 4, 59, "Subsection",ExpressionUUID->"69c6c590-9929-4822-b4b8-c38c932db8b6"],
Cell[58888, 1611, 1919, 48, 52, "Input",ExpressionUUID->"f15f07ce-faf6-4fcb-bbfc-6bf3c1af4284"],
Cell[60810, 1661, 1910, 48, 52, "Input",ExpressionUUID->"75fb3d99-5c39-4153-bdab-0ac7dc005d49"],
Cell[62723, 1711, 2009, 50, 49, "Input",ExpressionUUID->"8eecadc0-a5e1-435f-9f1e-38bb6c6e3046"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64769, 1766, 155, 3, 59, "Subsection",ExpressionUUID->"070b4b32-61a5-4049-80eb-76842cd56070"],
Cell[64927, 1771, 6778, 172, 150, "Input",ExpressionUUID->"511f3c86-2b36-4f23-bfa2-bd6764107567"],
Cell[71708, 1945, 6528, 169, 150, "Input",ExpressionUUID->"e5ccc3ab-6631-4793-b55e-9b4f85ede922"],
Cell[78239, 2116, 2395, 63, 113, "Input",ExpressionUUID->"ebf4f3e4-2a6f-4022-a7f1-ba9ffdbf2c7b"],
Cell[80637, 2181, 64736, 1496, 1915, "Input",ExpressionUUID->"8865ef67-b20a-47bd-bd1f-1ea322e218e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[145434, 3684, 317, 5, 74, "Chapter",ExpressionUUID->"1e6a6cef-4f62-4daf-9f51-a47e9e2e802c"],
Cell[CellGroupData[{
Cell[145776, 3693, 224, 4, 73, "Section",ExpressionUUID->"a928fe5b-e669-4c9e-a608-a5c37ad85e24"],
Cell[CellGroupData[{
Cell[146025, 3701, 210, 4, 59, "Subsection",ExpressionUUID->"17411b84-b383-44f4-b0ad-5e73faa02445"],
Cell[146238, 3707, 9127, 242, 204, "Input",ExpressionUUID->"3763fa8b-306c-4fcc-86a0-e61c55ea50d1"],
Cell[155368, 3951, 9152, 242, 204, "Input",ExpressionUUID->"684caa89-8d91-4c18-a639-924e2fb35f46"],
Cell[164523, 4195, 6090, 156, 161, "Input",ExpressionUUID->"9b1860a0-79d0-4a7d-8105-31b1e382aa8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170650, 4356, 155, 3, 59, "Subsection",ExpressionUUID->"16ce0f4f-d387-4fb7-81a9-76fd1e4b07f8"],
Cell[170808, 4361, 7171, 191, 205, "Input",ExpressionUUID->"753f5dd1-cce5-442a-b115-df5ca034d0fa"],
Cell[177982, 4554, 6957, 188, 205, "Input",ExpressionUUID->"e805835a-b7e2-4cc8-a795-ad46dae67175"],
Cell[184942, 4744, 5647, 151, 104, "Input",ExpressionUUID->"424fd933-ad95-41fb-93d2-ef2ebf918677"],
Cell[190592, 4897, 45584, 1156, 916, "Input",ExpressionUUID->"ac1fef1e-2b0d-408f-84c6-167e4fb0ab01"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[236225, 6059, 273, 4, 73, "Section",ExpressionUUID->"8b018711-6ad2-4182-b3f4-46be10a5e2db"],
Cell[CellGroupData[{
Cell[236523, 6067, 210, 4, 59, "Subsection",ExpressionUUID->"51752ea1-a771-498b-958d-d71e6b66f66f"],
Cell[236736, 6073, 4133, 107, 73, "Input",ExpressionUUID->"f89e0f34-ba59-4117-a9b8-408b729e93c3"],
Cell[240872, 6182, 4125, 107, 73, "Input",ExpressionUUID->"b4a6ba6e-1cae-449f-b60a-0a9727a7ba53"],
Cell[245000, 6291, 5947, 152, 161, "Input",ExpressionUUID->"ff82f4a4-4ce3-4dcd-ba3b-fe1936e240c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250984, 6448, 155, 3, 59, "Subsection",ExpressionUUID->"069c25f4-5f67-49a7-8b82-0c659817ef33"],
Cell[251142, 6453, 11775, 293, 307, "Input",ExpressionUUID->"10b8394c-2d21-4c1e-b88d-78af867657a5"],
Cell[262920, 6748, 11561, 290, 307, "Input",ExpressionUUID->"9f829443-31b7-4f23-9675-1083247ef0e2"],
Cell[274484, 7040, 6613, 180, 98, "Input",ExpressionUUID->"8d44e23a-7da9-4d5f-ac9a-47eb39b72d6c"],
Cell[281100, 7222, 125029, 2830, 2846, "Input",ExpressionUUID->"6257f1d3-b3c1-4d66-887a-5c8cf146f61a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[406202, 10060, 277, 5, 107, "Title",ExpressionUUID->"87ffe2da-06b4-4b71-aac3-af30a1be9cbe"],
Cell[CellGroupData[{
Cell[406504, 10069, 264, 4, 74, "Chapter",ExpressionUUID->"f58b45d9-22b8-431e-94ef-9332a64d4e8b"],
Cell[CellGroupData[{
Cell[406793, 10077, 224, 4, 73, "Section",ExpressionUUID->"d97ea9df-5ea7-4053-abdf-9e17337a0ed1"],
Cell[CellGroupData[{
Cell[407042, 10085, 210, 4, 59, "Subsection",ExpressionUUID->"db660101-cdb4-4ed5-9845-5296931fbbb6"],
Cell[407255, 10091, 1431, 41, 49, "Input",ExpressionUUID->"da63a2f7-752f-46d4-8553-fc4842cfedec"],
Cell[408689, 10134, 1427, 41, 49, "Input",ExpressionUUID->"0ef78046-151c-4d40-9cc5-301bf795fb61"],
Cell[410119, 10177, 1182, 34, 49, "Input",ExpressionUUID->"15faeb8c-6564-41f2-bab5-fa7f7a01b20e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[411338, 10216, 155, 3, 59, "Subsection",ExpressionUUID->"ce96312e-58f3-452a-bbc8-0a223ad1bd2c"],
Cell[411496, 10221, 1951, 49, 92, "Input",ExpressionUUID->"dd30bcfe-0ead-44a9-84b5-a564958dfbc1"],
Cell[413450, 10272, 1721, 46, 92, "Input",ExpressionUUID->"2c8d1fc0-f170-4c95-b11f-dc07842e2e6d"],
Cell[415174, 10320, 1664, 45, 92, "Input",ExpressionUUID->"78a5cb95-3c23-430c-b5ac-6b3000d57fe2"],
Cell[416841, 10367, 6505, 170, 165, "Input",ExpressionUUID->"a12b7bfe-665d-44bc-9869-ea28215e8d7b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[423395, 10543, 273, 4, 73, "Section",ExpressionUUID->"6fa9e626-d1e1-469a-ba18-c1e3b2584621"],
Cell[CellGroupData[{
Cell[423693, 10551, 210, 4, 59, "Subsection",ExpressionUUID->"abe084b8-5b42-4760-85f6-aba3a3a39c87"],
Cell[423906, 10557, 1741, 41, 49, "Input",ExpressionUUID->"6bd7de39-1e6e-4be2-acf3-310931aff332"],
Cell[425650, 10600, 1734, 41, 49, "Input",ExpressionUUID->"ab7766bb-fb22-4d38-8691-135936d90e52"],
Cell[427387, 10643, 1686, 39, 49, "Input",ExpressionUUID->"bacf3883-6324-457b-9e97-231bec94efb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429110, 10687, 155, 3, 59, "Subsection",ExpressionUUID->"e0dbf666-2fd4-4586-9799-c3c93dd176ba"],
Cell[429268, 10692, 3302, 84, 109, "Input",ExpressionUUID->"041eda07-b47f-4ef1-a5f0-ea4fb6863c73"],
Cell[432573, 10778, 3055, 81, 109, "Input",ExpressionUUID->"71c71c6a-10da-4dcb-bf6e-22042029ddbf"],
Cell[435631, 10861, 3029, 80, 109, "Input",ExpressionUUID->"872f873e-769c-44aa-a5fe-f16236e224ec"],
Cell[438663, 10943, 4760, 122, 138, "Input",ExpressionUUID->"2f366411-fbe3-45e8-9f9e-7b17f955eb0c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[443484, 11072, 317, 5, 74, "Chapter",ExpressionUUID->"af12e507-db49-4442-a3e0-9d786839684f"],
Cell[CellGroupData[{
Cell[443826, 11081, 224, 4, 73, "Section",ExpressionUUID->"b126e279-8bf7-47ff-b7ed-cf162f9a6e31"],
Cell[CellGroupData[{
Cell[444075, 11089, 210, 4, 59, "Subsection",ExpressionUUID->"de87063a-69df-4b75-be9c-5188234846fb"],
Cell[444288, 11095, 6844, 186, 158, "Input",ExpressionUUID->"f387b9a4-2b9e-466f-a2ee-431a979b63c9"],
Cell[451135, 11283, 6838, 186, 158, "Input",ExpressionUUID->"86f131a5-c808-4aaf-a3b5-81b390e32b98"],
Cell[457976, 11471, 4412, 120, 117, "Input",ExpressionUUID->"0fa31b98-c29d-4cc9-9264-e6841488e5a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462425, 11596, 155, 3, 59, "Subsection",ExpressionUUID->"b890888b-93a8-4168-bafb-6891d8fec0f9"],
Cell[462583, 11601, 4623, 114, 109, "Input",ExpressionUUID->"e6874c60-3f71-42b4-bff2-1676bfaac7d2"],
Cell[467209, 11717, 4413, 111, 109, "Input",ExpressionUUID->"19183118-bff5-4fa0-aaf9-b84d123f7094"],
Cell[471625, 11830, 4381, 110, 109, "Input",ExpressionUUID->"a1b68150-b6a5-4229-b01a-2f06e5f0b16d"],
Cell[476009, 11942, 8082, 205, 207, "Input",ExpressionUUID->"44b15000-a67c-4f78-9645-9076445aa7b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[484140, 12153, 273, 4, 73, "Section",ExpressionUUID->"b67dc48e-46ae-4b84-ae7c-14d4508886cc"],
Cell[CellGroupData[{
Cell[484438, 12161, 210, 4, 59, "Subsection",ExpressionUUID->"2fa9136c-0f20-4d86-83c9-03e8e41b405c"],
Cell[484651, 12167, 5492, 140, 159, "Input",ExpressionUUID->"e13af457-3179-4fd6-b834-2f569c90b57a"],
Cell[490146, 12309, 5540, 142, 159, "Input",ExpressionUUID->"ebd16346-c84d-4526-8144-1b0de30e0bab"],
Cell[495689, 12453, 3747, 96, 60, "Input",ExpressionUUID->"4df33941-1a8c-4aa8-9be3-a33a9bbfb630"]
}, Open  ]],
Cell[CellGroupData[{
Cell[499473, 12554, 155, 3, 59, "Subsection",ExpressionUUID->"7c7d1740-64b9-4172-b27d-071c34d33cc7"],
Cell[499631, 12559, 13302, 336, 264, "Input",ExpressionUUID->"2327e1da-dddc-4f4f-aba9-b77f231599bc"],
Cell[512936, 12897, 13120, 334, 264, "Input",ExpressionUUID->"1e4a3e40-59f8-4d76-969a-38d1aa464dfe"],
Cell[526059, 13233, 13165, 334, 264, "Input",ExpressionUUID->"97120e00-d024-4214-8f0a-db4ab1e94543"],
Cell[539227, 13569, 79723, 1960, 1398, "Input",ExpressionUUID->"654425be-6114-4bdb-9589-e27355324a40"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[619023, 15537, 220, 4, 107, "Title",ExpressionUUID->"74611f29-4241-454f-a1d1-ac2a0dffa5e0"],
Cell[619246, 15543, 6470, 168, 150, "Input",ExpressionUUID->"b2dc5ba2-4eb2-4dd5-bc1e-268346d76281"],
Cell[625719, 15713, 6474, 168, 150, "Input",ExpressionUUID->"785a1347-418c-43fb-a457-c39591ea48a6"],
Cell[632196, 15883, 2343, 62, 113, "Input",ExpressionUUID->"3c8a8b55-8f81-4c59-9236-c52281cb7d85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[634576, 15950, 270, 4, 107, "Title",ExpressionUUID->"20589fb3-2564-4bf0-8c8e-5ef037583456"],
Cell[634849, 15956, 947, 17, 115, "Text",ExpressionUUID->"4aa27dd1-114f-4ccb-8d46-1066d9efd520"],
Cell[635799, 15975, 600, 16, 80, "Input",ExpressionUUID->"6fb0759d-39d8-48e1-932d-07a88cee9e86"],
Cell[636402, 15993, 812, 15, 166, "Text",ExpressionUUID->"944559f1-e242-499a-a3b0-fadf97b8b3b2"],
Cell[CellGroupData[{
Cell[637239, 16012, 303, 5, 73, "Section",ExpressionUUID->"ed3428f7-62fc-4448-93ea-bd4d7b06c935"],
Cell[637545, 16019, 1363, 36, 87, "Input",ExpressionUUID->"d23dceb0-24f1-4bed-9169-d7e2ddf47947"],
Cell[638911, 16057, 1259, 34, 87, "Input",ExpressionUUID->"c9ece389-2b1f-4fc0-864b-652252d091a9"],
Cell[640173, 16093, 1915, 54, 84, "Input",ExpressionUUID->"d75e0dcc-8784-4fe0-b774-8d1e45dcaa95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[642125, 16152, 280, 5, 73, "Section",ExpressionUUID->"84a32296-b8e4-4bcb-ac92-33a612ad46e2"],
Cell[642408, 16159, 2117, 53, 90, "Input",ExpressionUUID->"05d398e1-00c4-49d1-a5d4-5388a51be0dd"],
Cell[644528, 16214, 1880, 49, 90, "Input",ExpressionUUID->"99f3533a-45e1-44f8-93f0-a2fab434d582"],
Cell[646411, 16265, 1406, 36, 81, "Input",ExpressionUUID->"9dc1e5ca-6521-4973-a999-6bf4b6c419ff"],
Cell[647820, 16303, 9757, 245, 444, "Input",ExpressionUUID->"3b0fc470-2b01-4743-815c-2df59fb961ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[657614, 16553, 252, 4, 73, "Section",ExpressionUUID->"737b6182-6b41-4ce6-94fc-a2ef952f490b"],
Cell[657869, 16559, 1951, 49, 81, "Input",ExpressionUUID->"f472df8b-c08e-4100-ad4c-f52236d01d10"],
Cell[659823, 16610, 1717, 46, 81, "Input",ExpressionUUID->"3cfc0e8c-ed84-4d6e-b1cf-2c7778ae3f66"],
Cell[661543, 16658, 1713, 46, 81, "Input",ExpressionUUID->"e1baaecc-7036-4eea-939b-fba1d52805ea"],
Cell[663259, 16706, 5324, 136, 109, "Input",ExpressionUUID->"050e134f-742f-49e4-a86e-7f905de42273"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[668632, 16848, 205, 4, 107, "Title",ExpressionUUID->"d8a48c19-8f08-4ae6-8b70-b0e74ab0825c"],
Cell[668840, 16854, 314, 7, 39, "Text",ExpressionUUID->"0ce5b4d7-88f8-4258-bfa6-5a8b10721ac7"],
Cell[669157, 16863, 339, 7, 39, "Text",ExpressionUUID->"fe32ba0b-b94d-45ff-8fcc-9e0a8413a625"],
Cell[669499, 16872, 390, 8, 39, "Text",ExpressionUUID->"f7ea5c33-b627-49d8-a742-d1a182dab68d"],
Cell[669892, 16882, 323, 7, 39, "Text",ExpressionUUID->"69aed7f0-1c68-4319-a4ff-dcf75bcbd6a2"],
Cell[670218, 16891, 261, 6, 39, "Text",ExpressionUUID->"42191318-f6e5-4565-969d-a28e27721e91"],
Cell[670482, 16899, 263, 6, 39, "Text",ExpressionUUID->"f0273ad3-6d1a-4e4e-91b8-1bd82bb467cb"],
Cell[670748, 16907, 711, 12, 65, "Text",ExpressionUUID->"93401f91-1891-411e-a896-1c8899445af8"],
Cell[CellGroupData[{
Cell[671484, 16923, 225, 4, 74, "Chapter",ExpressionUUID->"424dc240-4bf3-409a-ac6e-594f30b99679"],
Cell[CellGroupData[{
Cell[671734, 16931, 150, 3, 73, "Section",ExpressionUUID->"ac554ce7-d389-423d-8382-2a95c97a8771"],
Cell[CellGroupData[{
Cell[671909, 16938, 228, 4, 49, "Subsubsection",ExpressionUUID->"89a586a2-4406-4645-a13b-92b8396092ac"],
Cell[672140, 16944, 632, 13, 32, "Input",ExpressionUUID->"7e575ee5-531c-4ab7-b663-522a60397229"],
Cell[672775, 16959, 585, 13, 32, "Input",ExpressionUUID->"cf111ae5-79e4-4f04-9735-f7254ef43ace"],
Cell[673363, 16974, 585, 13, 32, "Input",ExpressionUUID->"6978d374-9c2f-4dfe-95e4-4976d5fea491"]
}, Open  ]],
Cell[CellGroupData[{
Cell[673985, 16992, 232, 4, 49, "Subsubsection",ExpressionUUID->"f7797f45-ca07-4341-8717-9a48920b0d8f"],
Cell[674220, 16998, 591, 13, 32, "Input",ExpressionUUID->"ef381e8d-1314-4923-81bd-2406f56a6368"],
Cell[674814, 17013, 566, 13, 32, "Input",ExpressionUUID->"008df996-a915-44e6-8be9-8828235cb162"],
Cell[675383, 17028, 564, 13, 32, "Input",ExpressionUUID->"564f1fd7-6081-4194-9f15-8d7fab63387b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[675996, 17047, 204, 4, 73, "Section",ExpressionUUID->"d5e0f0ea-4e68-4494-94d5-76d5883f35d4"],
Cell[CellGroupData[{
Cell[676225, 17055, 269, 4, 59, "Subsection",ExpressionUUID->"be485201-4854-4c27-9847-5f716f5a596e"],
Cell[CellGroupData[{
Cell[676519, 17063, 228, 4, 49, "Subsubsection",ExpressionUUID->"1db9a7fd-ff51-4c16-971e-ac31a9df7bf9"],
Cell[676750, 17069, 634, 14, 32, "Input",ExpressionUUID->"cd3cb5cc-deac-4c6f-aa46-f1738cd99aa4"],
Cell[677387, 17085, 629, 14, 32, "Input",ExpressionUUID->"bbbcc2ba-fc63-4b4b-8ed3-79f923da6155"],
Cell[678019, 17101, 609, 14, 32, "Input",ExpressionUUID->"169c30d0-830e-4d7a-88c8-f8b5166037d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[678665, 17120, 232, 4, 49, "Subsubsection",ExpressionUUID->"bd0aeafb-999b-425f-8eb4-f401cb899a37"],
Cell[678900, 17126, 613, 13, 32, "Input",ExpressionUUID->"30e5fdd1-f2e7-4345-a637-f2e0fc5498a8"],
Cell[679516, 17141, 588, 14, 32, "Input",ExpressionUUID->"a5760ef9-e874-45d3-9b57-d583aa5337a9"],
Cell[680107, 17157, 590, 14, 32, "Input",ExpressionUUID->"cab3d49f-1e5a-40f5-94ed-3c1205534702"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[680746, 17177, 324, 5, 59, "Subsection",ExpressionUUID->"330e2191-1d26-4992-98d7-510ff01334c8"],
Cell[CellGroupData[{
Cell[681095, 17186, 228, 4, 49, "Subsubsection",ExpressionUUID->"ecf66427-cc2d-424d-bbde-85d15f014891"],
Cell[681326, 17192, 662, 14, 32, "Input",ExpressionUUID->"6e5be85d-225f-4a9e-896b-a59489b52970"],
Cell[681991, 17208, 613, 14, 32, "Input",ExpressionUUID->"84a8e312-6cce-4d54-a0cd-8febab0bdd4e"],
Cell[682607, 17224, 616, 14, 32, "Input",ExpressionUUID->"f0a0b9d5-941d-4cae-96bc-4e1522a385af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[683260, 17243, 232, 4, 49, "Subsubsection",ExpressionUUID->"57089715-b884-4de2-9914-396ab057f725"],
Cell[683495, 17249, 646, 14, 32, "Input",ExpressionUUID->"aa177eb2-2632-41f2-9fa4-b59435ab14ad"],
Cell[684144, 17265, 617, 14, 32, "Input",ExpressionUUID->"a243a5d7-a333-47fa-a119-eedf3e5c223e"],
Cell[684764, 17281, 623, 14, 32, "Input",ExpressionUUID->"96acee2c-81de-4db0-a35b-1bb6fb894ea7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[685448, 17302, 228, 4, 73, "Section",ExpressionUUID->"4dbf5237-bc62-4f4f-b4cd-8d45a69ba4ae"],
Cell[CellGroupData[{
Cell[685701, 17310, 269, 4, 59, "Subsection",ExpressionUUID->"7bbd159b-8d6c-47fa-9f98-e25a99074ecc"],
Cell[CellGroupData[{
Cell[685995, 17318, 228, 4, 49, "Subsubsection",ExpressionUUID->"da2fec04-e79d-4837-89dd-2d0a54c0e414"],
Cell[686226, 17324, 656, 14, 32, "Input",ExpressionUUID->"8795cf60-d312-4ca1-a9fa-85ff4eef0ed3"],
Cell[686885, 17340, 657, 15, 32, "Input",ExpressionUUID->"c3655ef9-9f21-4f6b-b58c-49abcb4327b4"],
Cell[687545, 17357, 633, 14, 32, "Input",ExpressionUUID->"53a2d7b4-5525-45ec-9887-7ce3b2f960d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[688215, 17376, 232, 4, 49, "Subsubsection",ExpressionUUID->"e55487dc-7e1e-4220-8eb9-f5c4d3caabb1"],
Cell[688450, 17382, 659, 13, 32, "Input",ExpressionUUID->"7c51ed5f-088e-4926-889d-74976a764595"],
Cell[689112, 17397, 628, 13, 32, "Input",ExpressionUUID->"b1c8c97a-d768-4c22-8a91-06f7d3fbc87d"],
Cell[689743, 17412, 634, 13, 32, "Input",ExpressionUUID->"bef71205-5597-4d2e-97b3-b2a470bccccd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[690426, 17431, 324, 5, 59, "Subsection",ExpressionUUID->"682620a7-db55-4efe-b129-dfb87a8c01a8"],
Cell[CellGroupData[{
Cell[690775, 17440, 228, 4, 49, "Subsubsection",ExpressionUUID->"818314db-f82e-44fb-a2db-492fdadee2d4"],
Cell[691006, 17446, 663, 14, 32, "Input",ExpressionUUID->"5ee2d9c0-bb64-41cd-9d39-42d81e1c8269"],
Cell[691672, 17462, 617, 14, 32, "Input",ExpressionUUID->"fcd8ffe4-7b7c-4bcf-9fdd-813251cd4a49"],
Cell[692292, 17478, 618, 14, 32, "Input",ExpressionUUID->"e73f5c79-9602-4a2f-8461-ba31e6e5e194"]
}, Open  ]],
Cell[CellGroupData[{
Cell[692947, 17497, 232, 4, 49, "Subsubsection",ExpressionUUID->"a44221f4-f059-460b-88fd-d572534ce2c7"],
Cell[693182, 17503, 686, 13, 32, "Input",ExpressionUUID->"b0e05255-c6f8-4cab-949c-3d6e2a68cecf"],
Cell[693871, 17518, 663, 14, 32, "Input",ExpressionUUID->"bf69db92-a57e-4453-8b00-f9b2a89bc595"],
Cell[694537, 17534, 667, 14, 32, "Input",ExpressionUUID->"af489795-aad1-4608-a825-595c0e71035d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[695277, 17556, 344, 5, 74, "Chapter",ExpressionUUID->"63493e0b-a81f-4f90-a70b-f59d26c9cd49"],
Cell[CellGroupData[{
Cell[695646, 17565, 163, 3, 73, "Section",ExpressionUUID->"639c15ff-52f1-4ef8-becc-9b9ddc4683f9"],
Cell[CellGroupData[{
Cell[695834, 17572, 163, 3, 59, "Subsection",ExpressionUUID->"338a2660-e96d-4b51-bc0b-eaf33e078814"],
Cell[CellGroupData[{
Cell[696022, 17579, 216, 4, 49, "Subsubsection",ExpressionUUID->"c2a3d94f-afea-42b5-9470-f8b3ae7674d9"],
Cell[696241, 17585, 1092, 26, 32, "Input",ExpressionUUID->"24c81a45-6875-4654-b655-ceaa0254316f"],
Cell[697336, 17613, 1765, 42, 32, "Input",ExpressionUUID->"88813603-ef7e-4ea8-a14d-7380a4a73263"],
Cell[699104, 17657, 1613, 40, 32, "Input",ExpressionUUID->"36fa06c8-b832-4d06-92b0-9cf7be5cc2fc"],
Cell[700720, 17699, 662, 15, 32, "Input",ExpressionUUID->"cb54d404-b893-47b4-868f-fa685654e48f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[701419, 17719, 208, 4, 49, "Subsubsection",ExpressionUUID->"daf50a3d-cae9-43fc-a721-8fb3b03df695"],
Cell[701630, 17725, 688, 12, 32, "Input",ExpressionUUID->"684928da-5a04-487e-ad14-7a5c9af11e33"],
Cell[702321, 17739, 738, 12, 32, "Input",ExpressionUUID->"a61f7a3b-a97a-4136-aaea-3dfd727ca0c0"],
Cell[703062, 17753, 537, 10, 32, "Input",ExpressionUUID->"78d48dc0-3b93-43c4-9b26-333010f85113"],
Cell[703602, 17765, 539, 10, 32, "Input",ExpressionUUID->"b2363c3a-0a26-4706-95ce-ff226f8893ee"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[704190, 17781, 168, 3, 59, "Subsection",ExpressionUUID->"a9df3e07-719d-4c6e-864e-e4a8d837dffd"],
Cell[CellGroupData[{
Cell[704383, 17788, 216, 4, 49, "Subsubsection",ExpressionUUID->"803c2f53-6a6a-45df-b316-5533855ccdc3"],
Cell[704602, 17794, 1759, 46, 53, "Input",ExpressionUUID->"81cc5955-6707-434b-a403-c608fc11ff28"],
Cell[706364, 17842, 372, 7, 32, "Input",ExpressionUUID->"3d51ea67-87e7-45f3-932a-9f6e7e4b2ca1"],
Cell[706739, 17851, 544, 11, 32, "Input",ExpressionUUID->"fbf9131b-1b22-4da1-91ab-a5c68a041501"]
}, Open  ]],
Cell[CellGroupData[{
Cell[707320, 17867, 208, 4, 49, "Subsubsection",ExpressionUUID->"f90a9700-0e30-4ee0-a3ac-a4f7f5adf221"],
Cell[707531, 17873, 454, 9, 32, "Input",ExpressionUUID->"ab1e20e1-b51c-4a6d-ad0a-95fecbe1c7a3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[708046, 17889, 234, 4, 73, "Section",ExpressionUUID->"9a6d6a1d-335a-4b33-89e9-6bde94555135"],
Cell[CellGroupData[{
Cell[708305, 17897, 163, 3, 59, "Subsection",ExpressionUUID->"bbb15c70-3af5-4b91-9612-a50de85ca887"],
Cell[CellGroupData[{
Cell[708493, 17904, 216, 4, 49, "Subsubsection",ExpressionUUID->"564c052a-2df5-436b-a584-8bb8cf812035"],
Cell[708712, 17910, 1092, 26, 32, "Input",ExpressionUUID->"ee22b686-6d7a-4fd1-83a2-5e227f5bcc81"],
Cell[709807, 17938, 1234, 27, 32, "Input",ExpressionUUID->"a9a91457-d09d-4c2a-b417-7f8344d24452"],
Cell[711044, 17967, 1486, 33, 32, "Input",ExpressionUUID->"5a080fbd-2420-4ab8-9c1c-6b024fad4a2c"],
Cell[712533, 18002, 1113, 26, 32, "Input",ExpressionUUID->"ccc6e07b-acc2-45f2-baf4-f2ab68eb7fb7"],
Cell[713649, 18030, 1363, 32, 32, "Input",ExpressionUUID->"9a0a72f0-60f8-4bde-add4-20998b1a7cc0"],
Cell[715015, 18064, 662, 15, 32, "Input",ExpressionUUID->"4f0620cc-93f1-48fb-a1ba-939ceda6bc20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[715714, 18084, 208, 4, 49, "Subsubsection",ExpressionUUID->"2d618585-b574-4a15-b841-bce2ed077ce1"],
Cell[715925, 18090, 688, 12, 32, "Input",ExpressionUUID->"4f04b051-0d11-4218-bd85-f8eb62a205a6"],
Cell[716616, 18104, 765, 13, 32, "Input",ExpressionUUID->"93f98891-12fb-48fb-9209-c98f592d0857"],
Cell[717384, 18119, 793, 13, 32, "Input",ExpressionUUID->"d5197a5a-2e83-4fb8-9595-d59aa9d473e2"],
Cell[718180, 18134, 560, 10, 32, "Input",ExpressionUUID->"0fac6d43-c8e8-40ba-b98b-ea0fae2e11af"],
Cell[718743, 18146, 560, 10, 32, "Input",ExpressionUUID->"7be568a1-afe9-45aa-a9f1-4a439a2d5a14"],
Cell[719306, 18158, 539, 10, 32, "Input",ExpressionUUID->"c3a1e44d-e171-4b3c-a1bf-af435c3b0cda"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[719894, 18174, 168, 3, 59, "Subsection",ExpressionUUID->"5ba47630-2aeb-45b1-9b81-174804831b57"],
Cell[CellGroupData[{
Cell[720087, 18181, 216, 4, 49, "Subsubsection",ExpressionUUID->"04830bc9-aea1-4724-b5fb-2c5963706ecd"],
Cell[720306, 18187, 2930, 76, 53, "Input",ExpressionUUID->"bac4c028-9204-4e14-b854-af2e0e9d89ba"],
Cell[723239, 18265, 374, 7, 32, "Input",ExpressionUUID->"81a9dc8c-0b96-474d-8915-1d88a6513b55"],
Cell[723616, 18274, 638, 12, 32, "Input",ExpressionUUID->"4a7de653-853a-446e-aae5-df0b1bc73af6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[724291, 18291, 208, 4, 49, "Subsubsection",ExpressionUUID->"93be7269-5f20-466c-a630-86c0655ec7cf"],
Cell[724502, 18297, 580, 10, 32, "Input",ExpressionUUID->"c359f366-ff9c-4c44-90a5-fa62549b3ffa"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


